Global angular momentum generation in heavy-ion reactions within a hadronic transport approach

In 2017, the STAR collaboration at the Relativistic Heavy Ion Collider (RHIC) has measured finite global angular momentum in heavy-ion collisions through a spin polarization measurement of $\Lambda$ hyperons. This measurement revealed a high angular momentum of the heavy ions and provided experimental evidence for vorticity in the quark-gluon plasma (QGP) for the first time. In order to investigate the underlying mechanisms, a dynamic description of the transfer of angular momentum is required. In this work, the microscopic non-equilibrium transport approach SMASH (Simulating Many Accelerated Strongly-interacting Hadrons) is applied to study the generation of global angular momentum by the interaction of two nuclei. As SMASH provides access to the whole phase-space evolution of every particle at any given time, it allows to assess the fraction of angular momentum generated in the fireball by all participants. We confirm the previous modeling by Becattini \textit{et al} within a geometric Glauber model approach, which found that the angular momentum transfer reaches a unique maximum in mid-central collisions during time evolution. The corresponding impact parameter is around $b=4-6$ fm for all beam energies from $\sqrt{s_{\rm NN}}=2.41-200$ GeV. Even though angular momentum is not conserved locally in the transport approach a priori, we identify the contributions to the conservation violation and propose optimal setups for different energy regimes that recover conservation, based upon the test particle method and the treatment of Fermi motion. Furthermore, the system size and centrality dependence are investigated.

==> anc/Fig_1/README.txt <==
In order to generate Fig. 1, run the plotting script "plot_data_points.py", which will plot the data points stored in "tableL8_7.txt".

The data points were generated by running SMASH 2.0 with the config file "SMASH_config.yaml" and the following values for the impact parameter:

(0.0 0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8 0.9 1.0 1.1 1.2 1.3 1.4 1.5 1.6 1.7 1.8 1.9 2.0 2.1 2.2 2.3 2.4 2.5 2.6 2.7 2.8 2.9 3.0 3.1 3.2 3.3 3.4 3.5 3.6 3.7 3.8 3.9 4.0 4.1 4.2 4.3 4.4 4.5 4.6 4.7 4.8 4.9 5.0 5.1 5.2 5.3 5.4 5.5 5.6 5.7 5.8 5.9 6.0 6.1 6.2 6.3 6.4 6.5 6.6 6.7 6.8 6.9 7.0 7.1 7.2 7.3 7.4 7.5 7.6 7.7 7.8 7.9 8.0 8.1 8.2 8.3 8.4 8.5 8.6 8.7 8.8 8.9 9.0 9.1 9.2 9.3 9.4 9.5 9.6 9.7 9.8 9.9 10.0 10.1 10.2 10.3 10.4 10.5 10.6 10.7 10.8 10.9 11.0 11.1 11.2 11.3 11.4 11.5 11.6 11.7 11.8 11.9 12.0 12.1 12.2 12.3 12.4 12.5 12.6 12.7 12.8 12.9 13.0 13.1 13.2 13.3 13.4 13.5 13.6 13.7 13.8 13.9 14.0 14.1 14.2 14.3 14.4 14.5 14.6 14.7 14.8 14.9 15.0 15.1 15.2 15.3 15.4 15.5 15.6 15.7 15.8 15.9 16.0 16.1 16.2 16.3 16.4 16.5 16.6 16.7 16.8 16.9 17.0)
 
The SMASH output files can be analyzed by running "analysis_SMASH_output.py". This will create the table "tableL8_7.txt".

==> anc/Fig_1/SMASH_config.yaml <==
Version: 1.8 # minimal SMASH version to use with this config file

Logging:
    default: INFO

General:
    Modus:          Collider
    Time_Step_Mode: Fixed
    Delta_Time:     0.1
    End_Time:       200.0
    Randomseed:     -1
    Nevents:        400

Output:
    Output_Interval: 200.0
    Particles:
        Format:          ["Oscar2013"]
        Extended: True
        Only_Final: No

Modi:
    Collider:
        Impact:
            Value: 0.0
        Projectile:
            Particles: {2212: 79, 2112: 118} #Gold197
        Target:
            Particles: {2212: 79, 2112: 118} #Gold197

        Sqrtsnn: 8.7
        Fermi_Motion: "frozen"


==> anc/Fig_1/analysis_SMASH_output.py <==
# modules
import os
#import sys
#import math as ma
import numpy as np
import pandas as pd
#import itertools as it
#from collections import defaultdict


# explanation:
#Get L_y for different b values. Third version!
#For example you use a Gold-Gold collision with onlyFinal=off in the
#config.yaml file, endTime should be 200 and timeStep should also
#be 200 so that you don't create too much unused data.
#This script only uses time={-2.???,200} and more than one event.
#Analyses different 'particle_lists.oscar' files from different
#directories in data, which represent different b values.
#'L_rem=L_0-L_sp'!
#L_r is therefor simply the summed angular momentum of particles that collide or
#have collided.
#
#To use this script, you have to set the 4 important values directly at the beginning
#of the script.


# define important values for the analysis
delta_b = 0.5
firstdir = 0
lastdir = 30
AIM_FILE = 'table_L8_7_frozen.txt'


def calc_numb_dir(firstdir, lastdir):
    # calculate the amount of considered directories
    return lastdir - firstdir + 1

# having the amount of considered directories in a variable
directories = calc_numb_dir(firstdir, lastdir)

def dir_to_b(it):
    # calculates the actual impact parameter b
    # dir in the sense of starting with dir 0 actually
    return delta_b*int(it)


def dir_to_path(i):
    # returns the correct PATH for the file, that must be analyzed
    return os.getcwd() + '/data/' + str(i+firstdir) +\
           '/particle_lists.oscar'


#define important constants
unit_conv = 5.0677307177 #from fm to GeV^{-1}
epsilon = 0.001


def marcos_analysis_function(target):
    
    # read in the relevant columns of the oscar file in a panda dataframe df
    with open(dir_to_path(target), 'r') as data:
        df = pd.read_csv(data, sep=' ', header=None, usecols=[0,1,2,3,6,7,8,12],
                         dtype=np.float64, skipinitialspace=True,
                         names=['time','rx','ry','rz','px','py','pz','ncoll'],
                         comment='#') 
    
    
    
    #print(df)
    #print(df.index)
    #print(df.describe())
    
    #getting only the time before collision and the last time value
    #so I'm eliminating t=0.0 !  ==>  e.g. {-2.04818,200.0}
    #print(df[df.time.lt(-epsilon) | df.time.gt(epsilon)])
    df = df[df.time.lt(-epsilon) | df.time.gt(epsilon)]
    #print(df)
    df.reset_index(drop=True, inplace=True)
    #print(df)
    
    # functions
    # calculating the angular-momentum, having  r in fm
    # and p in GeV; ang-mom then is unitless
    def ang_mom_y(row):
        return unit_conv*(row['rz']*row['px']-row['rx']*row['pz'])
    
    
    #create new column, where the angular momentum is saved
    df['ly'] = df.apply(ang_mom_y, axis=1)
    
    #print(df)
    
    
    #don't need these columns anymore
    del df['rx']
    del df['ry']
    del df['rz']
    del df['px']
    del df['py']
    del df['pz']
    
    
    #print(df)
    
    #create an event column which is pre-filled with 0
    df['event'] = 0
    
    #print(df)
    #print(len(df))
    
    #helping list, to seperate the events at the end
    cuts = [0]
    
    
    #get the index of a new event in cuts
    for i in range(1,len(df)):
        if (df.iloc[i,0] < df.iloc[i-1,0]):
            cuts.append(i)
    
    #print(cuts)
    N_evts = len(cuts)
    #print(N_evts)
    
    #get the first index, that isn't in df anymore, for further seperations in the event column
    cuts.append(len(df))
    #print(cuts)
    
    #print(df)
    
    
    #correctly fill the event column, which has the column index 4
    #shift by 1 because event 0 is already correctly filled
    for i in range(N_evts-1):
        df.iloc[cuts[i+1]:cuts[i+2],3] = i+1
    
    #print(df)
    #print(df.describe())
    
    
    
    ########################################################################################
    ##the totals
    #df_tot = df.groupby(['event', 'time'])['ly'].sum().reset_index(name='ly_tot')
    ##print(df_tot)
    #
    #ly_tot_mean = df_tot.groupby(['time'])['ly_tot'].mean().reset_index(name='ly_tot_mean')
    ##print(ly_tot_mean)
    #
    #N_timesteps = len(ly_tot_mean)
    ##print(N_timesteps)
    #
    #ly_tot_std = df_tot.groupby(['time'])['ly_tot'].std().reset_index(name='ly_tot_std')
    ##print(ly_tot_std)
    #ly_tot_sem = df_tot.groupby(['time'])['ly_tot'].sem().reset_index(name='ly_tot_sem')
    ##print(ly_tot_sem)
    #
    ##print(ly_tot_sem.iloc[1,1])
    ##print(type(ly_tot_sem.iloc[1,1]))
    #
    #
    ########################################################################################
    ##extract ly_0
    #ly_0_mean_prim = ly_tot_mean.iloc[0,1]
    #print(ly_0_mean_prim)
    #
    #ly_0_std_prim = ly_tot_std.iloc[0,1]
    #print(ly_0_std_prim)
    #
    #ly_0_sem_prim = ly_tot_sem.iloc[0,1]
    #print(ly_0_sem_prim)
    #
    ########################################################################################
    #particles without collision... (spectators)
    
    #print(df[df.ncoll.eq(0) & df.pto.eq(0)])
    df_sp = df[df.time.gt(epsilon) & df.ncoll.eq(0)]
    #print(df_sp)
    del df_sp['ncoll']
    del df_sp['time']
    
    df_sp.reset_index(drop=True, inplace=True)
    #print(df_sp)
    
    df_sp = df_sp.groupby(['event'])['ly'].sum().reset_index(name='ly_sp')
    #print(df_sp)
    
    ly_sp_mean = df_sp['ly_sp'].mean()
    #print(ly_sp_mean)
    #print(type(ly_sp_mean))
    
    ly_sp_std = df_sp['ly_sp'].std()
    #print(ly_sp_std)
    ly_sp_sem = df_sp['ly_sp'].sem()
    #print(ly_sp_sem)
    
    
    ########################################################################################
    #remaining angular momentum indirectly calculated: L_rem=L_0-L_sp
    #and the initial angular momentum L_0
    
    df_0 = df[df.time.lt(-epsilon)]
    #print(df_0)
    
    del df_0['ncoll']
    del df_0['time']
    
    df_0.reset_index(drop=True, inplace=True)
    #print(df_0)
    
    df_0 = df_0.groupby(['event'])['ly'].sum().reset_index(name='ly_0')
    #print(df_0)
    
    ly_0_mean = df_0['ly_0'].mean()
    #print(ly_0_mean)
    #print(type(ly_0_mean))
    
    ly_0_std = df_0['ly_0'].std()
    #print(ly_0_std)
    ly_0_sem = df_0['ly_0'].sem()
    #print(ly_0_sem)
    
    df_rem = df_0.copy()
    #print(df_rem)
    
    #L_rem=L_0-L_sp
    if len(df_0)==len(df_sp):
        for i in range(N_evts):
            df_rem.iloc[i,1] = df_0.iloc[i,1] - df_sp.iloc[i,1]
    else:
        if len(df_sp)==0:
            for i in range(N_evts):
                df_rem.iloc[i,1] = df_0.iloc[i,1]
        else:
            i = 0
            jctr = 0
            j = df_sp.iloc[jctr,0]
            end = df_sp.iloc[len(df_sp)-1,0]
            while j<end:
                if i<j:
                    df_rem.iloc[i,1] = df_0.iloc[i,1]
                    i += 1
                else:
                    df_rem.iloc[i,1] = df_0.iloc[i,1] - df_sp.iloc[jctr,1]
                    i += 1
                    jctr += 1
                    j = df_sp.iloc[jctr,0] 
            while i<len(df_0):
                if i<j:
                    df_rem.iloc[i,1] = df_0.iloc[i,1]
                    i += 1
                elif i==j:
                    df_rem.iloc[i,1] = df_0.iloc[i,1] - df_sp.iloc[jctr,1]
                    i += 1
                else:
                    df_rem.iloc[i,1] = df_0.iloc[i,1]
                    i += 1
    
    
    df_rem.rename(columns={'ly_0':'ly_rem'}, inplace=True)
    #print(df_rem)
    
    ly_rem_mean = df_rem['ly_rem'].mean()
    #print(ly_rem_mean)
    
    ly_rem_std = df_rem['ly_rem'].std()
    #print(ly_rem_std)
    ly_rem_sem = df_rem['ly_rem'].sem()
    #print(ly_rem_sem)
    
    
    ########################################################################################
    #particles with collision... ("remainers") L_r is directly calculated
    
    df_r = df[df.time.gt(epsilon) & df.ncoll.ne(0)]
    
    #print(df_r)
    
    del df_r['ncoll']
    del df_r['time']
    
    df_r.reset_index(drop=True, inplace=True)
    #print(df_r)
    
    
    df_r = df_r.groupby(['event'])['ly'].sum().reset_index(name='ly_r')
    #print(df_r)
    
    ly_r_mean = df_r['ly_r'].mean()
    #print(ly_r_mean)
    ly_r_std = df_r['ly_r'].std()
    #print(ly_r_std)
    ly_r_sem = df_r['ly_r'].sem()
    #print(ly_r_sem)
    
    ########################################################################################
    return [ly_0_mean, ly_0_sem, ly_sp_mean, ly_sp_sem, ly_r_mean, ly_r_sem,
            ly_rem_mean, ly_rem_sem]


# iterate over the amount of directories
for directory in range(directories):

    # get all the relevant quantities in result
    result = marcos_analysis_function(directory)
    # write the important results in the AIM_FILE data file
    f = open(AIM_FILE, 'a')
    if directory == 0:
        #only in the very first execution where b==0.0
        f.write('#b L0 L0sem Lsp Lspsem '\
                'Lr Lrsem Lrem Lremsem\n')
    # first column: b (impact parameter)
    f.write('%f ' %dir_to_b(directory))

    # ly0 (2 columns)
    f.write('%f ' %result[0]) # avg
    f.write('%f ' %result[1]) # sem

    # lysp (2 columns)
    f.write('%f ' %result[2]) # avg
    f.write('%f ' %result[3]) # sem

    # lyr (2 columns)
    f.write('%f ' %result[4]) # avg
    f.write('%f ' %result[5]) # sem

    # lyrem (2 columns)
    f.write('%f ' %result[6]) # avg
    f.write('%f\n' %result[7]) # sem

    f.close()
    # show, in which round you are... different round,
    # different impact parameter b
    print('Round', directory)




==> anc/Fig_1/plot_data_points.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
#import scipy.optimize as op
from scipy.signal import savgol_filter

plt.style.use('seaborn-whitegrid')

unit_conv = 5.0677307177 #from fm to GeV^{-1}
A = 197.0
sqrtsnn = 8.7

def l0(b):
    return A*sqrtsnn*b*unit_conv/2.0



## import data
#data_off = pd.read_csv('tableL8_7_off.txt', sep='\s+', comment='#',
#                   header=None)
#data_off = pd.DataFrame(data_off)

data = pd.read_csv('tableL8_7.txt', sep='\s+', comment='#',
                   header=None)
#data = pd.DataFrame(data)


# assigning the correct data
b = np.nan_to_num(data.iloc[:,0])
L0 = data[1]
L0sem = data[2]
Lsp = np.nan_to_num(data.iloc[:,3])
Lsp = Lsp*(-1.0) # to have the negative y direction...
Lspsem = np.nan_to_num(data.iloc[:,4])
Lr = np.nan_to_num(data.iloc[:,5])
Lr = Lr*(-1.0) # to have the negative y direction...
Lrsem = np.nan_to_num(data.iloc[:,6])
#Lrem = data[7]
#Lremsem = data[8]



def select_b(lst):
    lste = []
    lste.append(lst[0])
    for i in range(1, len(lst), 2):
        lste.append(lst[i])
    lste.append(lst[-1])
    return lste

b_ = select_b(b)

def calc_lst(lst):
    lste = []
    lste.append(lst[0])
    for i in range(1, len(lst), 2):
        lste.append((lst[i-1]+lst[i]+lst[i+1])/3.0)
    lste.append(lst[-1])
    return lste

Lr_ = calc_lst(Lr)
Lrsem_ = calc_lst(Lrsem)

Lsp_ = calc_lst(Lsp)
Lspsem_ = calc_lst(Lspsem)



#savgol
#Lr
Lrsg = savgol_filter(Lr_, window_length=31, polyorder=4)
#indxLr = np.argmax(Lrsg)
#bmaxLr = 0.1 * indxLr
#Lrmax = np.amax(Lrsg)
#
#print(bmaxLr)
#print(Lrmax)
#print()
#
#
#Lsp
Lspsg = savgol_filter(Lsp_, window_length=31, polyorder=4)



# plotting the outcome of the simulation
linewidth = 2.8
plt.figure(figsize=(6, 4.4))

color1 = '#A33E43'
color2 = '#023C56'
color3 = '#A5BD9A'

plt.plot(b, l0(b), c='#4C4C4C', lw=linewidth+0.5*linewidth, linestyle='--', dashes=(2.8, 2.5), label=r'$L_{0\,analyt}$')
plt.plot(b, -L0, c=color1, lw=linewidth, label=r'$L_{0}$')
plt.fill_between(b, -L0+L0sem, -L0-L0sem, alpha=0.5, color=color1)
plt.plot(b_, Lrsg, c=color2, lw=linewidth, label=r'$L_{r}$')
plt.fill_between(b_, np.add(Lr_, Lrsem_), np.subtract(Lr_, Lrsem_), alpha=0.5, color=color2)
plt.plot(b_, Lspsg, c=color3, lw=linewidth, label=r'$L_{sp}$')
plt.fill_between(b_, np.add(Lsp_, Lspsem_), np.subtract(Lsp_, Lspsem_), alpha=0.5, color=color3)

plt.title(r'$Au-Au\qquad\sqrt{s_{NN}}\;=\;8.7\;$GeV', fontsize=15)
plt.xlabel(r'$b \; $(fm)', fontsize=15)
plt.ylabel(r'$-L_{y}$', fontsize=15)

plt.tight_layout()

legend_line_size = 2.8
plt.legend(frameon=True, framealpha=1, prop={'size': 12})
leg = plt.legend(frameon=True, framealpha=1, prop={'size': 12})
leg.get_lines()[0].set_linewidth(legend_line_size)
leg.get_lines()[1].set_linewidth(legend_line_size)
leg.get_lines()[2].set_linewidth(legend_line_size)
leg.get_lines()[3].set_linewidth(legend_line_size)

plt.savefig('lyAuAu8_7Fr_binned_analyt.pdf')



==> anc/Fig_1/tableL8_7.txt <==
#b L0 L0sem Lsp Lspsem Lr Lrsem Lrem Lremsem
0.000000 6.111151 7.142423 6.567704 15.843668 2.796016 17.985166 -0.407295 17.595969
0.100000 -439.855442 7.635281 -31.475204 16.399299 -404.583516 19.270147 -408.537614 18.127221
0.200000 -868.088095 7.291211 -98.164783 16.131517 -722.659284 19.742648 -769.923312 18.178023
0.300000 -1293.124745 7.092929 -112.815865 16.355882 -1141.151104 17.393285 -1181.437039 17.494332
0.400000 -1727.798826 6.876487 -193.697432 17.619102 -1486.738900 19.097042 -1534.101394 18.507441
0.500000 -2158.842169 7.665051 -209.357822 16.931432 -1865.564250 19.765516 -1949.484347 18.753251
0.600000 -2595.609913 6.704454 -284.849377 17.283709 -2226.208671 17.670707 -2311.472659 18.005226
0.700000 -3029.102110 7.175361 -337.208408 17.681030 -2589.600094 20.103207 -2692.736724 19.342614
0.800000 -3443.971112 7.157427 -392.559403 18.685275 -2937.615355 20.276027 -3052.393108 19.940644
0.900000 -3887.958493 6.731122 -482.151168 19.211534 -3275.385863 20.281733 -3407.012703 21.105247
1.000000 -4318.789283 7.436804 -504.677430 20.171955 -3661.531402 20.057560 -3815.373546 21.598281
1.100000 -4753.108112 7.616390 -523.148320 19.574002 -4091.218294 20.850605 -4231.267662 21.637381
1.200000 -5189.147797 7.054597 -615.214237 21.594889 -4411.604463 22.704310 -4575.471596 23.228987
1.300000 -5604.339116 7.032777 -657.869304 21.920209 -4785.767394 22.418664 -4948.114486 23.071623
1.400000 -6062.710449 7.080916 -714.015785 22.690391 -5133.346961 21.252143 -5348.694663 23.758265
1.500000 -6488.496668 7.195671 -771.102482 24.374202 -5496.528016 24.794542 -5717.394186 25.810794
1.600000 -6928.229009 7.491907 -858.874990 24.302817 -5848.880182 25.196965 -6069.354019 25.527153
1.700000 -7360.580056 7.234348 -945.569812 25.324524 -6168.496238 25.531303 -6419.738093 26.085473
1.800000 -7796.945743 7.429682 -1019.351226 26.610166 -6549.242092 25.631604 -6777.594518 27.701099
1.900000 -8220.882856 7.486828 -1105.253013 27.261493 -6844.021012 27.385592 -7115.629843 28.820496
2.000000 -8649.439934 7.452764 -1209.694103 30.268458 -7209.095616 28.234353 -7439.745831 31.808161
2.100000 -9077.163816 7.117743 -1234.224874 30.323836 -7568.904812 29.502753 -7842.938942 31.041807
2.200000 -9519.296114 7.447757 -1295.750406 29.891014 -7919.593434 29.626073 -8223.545708 31.034207
2.300000 -9945.307538 7.371591 -1445.410264 30.088984 -8220.911138 31.116151 -8499.897274 31.694719
2.400000 -10390.212765 7.349386 -1451.618714 32.576133 -8608.277124 31.580870 -8938.594051 33.385726
2.500000 -10804.850682 7.177621 -1564.680408 33.586039 -8892.451812 32.721358 -9240.170275 34.689220
2.600000 -11237.641239 7.493645 -1700.130548 36.413302 -9208.177190 36.955047 -9537.510692 37.427075
2.700000 -11680.743118 7.168170 -1851.241485 37.614836 -9521.920484 35.090476 -9829.501632 38.594705
2.800000 -12099.230871 7.058111 -1974.861685 40.681928 -9748.694820 38.142172 -10124.369186 41.453616
2.900000 -12543.778278 7.617869 -2052.228512 38.557872 -10135.466038 36.548659 -10491.549766 39.366211
3.000000 -12978.864740 7.123005 -2099.502380 37.890812 -10521.348065 37.064073 -10879.362360 38.557376
3.100000 -13403.705222 7.135394 -2266.987291 44.493284 -10744.459941 41.994973 -11136.717931 45.059395
3.200000 -13850.826303 6.733443 -2342.584995 41.999286 -11109.671798 41.001889 -11508.241308 42.319374
3.300000 -14272.479281 7.771441 -2421.314643 46.788640 -11431.665943 44.590918 -11851.164637 47.951737
3.400000 -14700.717946 7.024848 -2660.547123 47.467815 -11613.928604 44.768899 -12040.170823 48.269491
3.500000 -15136.437114 7.545208 -2763.638620 48.625057 -11966.268811 45.388283 -12372.798494 48.809657
3.600000 -15569.690125 7.271166 -2935.893721 48.337937 -12238.767232 45.430392 -12633.796404 49.176789
3.700000 -16001.117785 7.274253 -3113.321484 50.155080 -12461.099141 46.124940 -12887.796302 50.130776
3.800000 -16420.376480 7.179938 -3180.502490 55.042460 -12781.197180 51.617431 -13239.873990 55.899878
3.900000 -16866.666228 7.320620 -3385.068841 58.556802 -13017.084048 57.209188 -13481.597387 59.625726
4.000000 -17303.986363 7.224925 -3560.451687 57.505978 -13335.408810 51.334121 -13743.534676 57.250485
4.100000 -17740.847697 6.648377 -3651.618907 56.124675 -13621.473995 50.950646 -14089.228790 57.014687
4.200000 -18163.420377 7.282690 -3883.644341 58.759907 -13826.509079 53.042811 -14279.776036 58.629849
4.300000 -18594.373430 7.366208 -4141.957365 62.813930 -14010.022794 56.209063 -14452.416065 63.727367
4.400000 -19035.236948 7.098497 -4275.319322 61.688074 -14296.741461 58.733256 -14759.917627 62.635407
4.500000 -19471.496808 7.207216 -4543.973300 68.714356 -14489.398391 65.122066 -14927.523508 68.806683
4.600000 -19889.213883 7.270835 -4744.913375 67.885559 -14698.635883 63.924199 -15144.300508 67.770182
4.700000 -20336.461212 7.162767 -4884.367074 67.347043 -14950.577734 65.870661 -15452.094138 67.735620
4.800000 -20747.650369 6.826470 -5410.436840 73.475890 -14906.425845 67.456931 -15337.213529 73.245876
4.900000 -21195.245294 7.147801 -5346.653281 72.312438 -15348.237906 69.673219 -15848.592012 72.458515
5.000000 -21624.328891 7.357126 -5678.693683 74.306436 -15448.906669 66.538193 -15945.635207 74.408980
5.100000 -22058.428377 7.128802 -5768.034098 76.308647 -15766.747573 72.245384 -16290.394279 76.573855
5.200000 -22493.775468 7.159280 -6180.937233 68.850357 -15849.627703 67.902256 -16312.838236 69.336422
5.300000 -22919.952921 6.755197 -6523.377606 85.416674 -15935.581142 78.054683 -16396.575315 85.525503
5.400000 -23354.564052 7.691977 -6620.231256 82.338031 -16163.691447 77.197008 -16734.332796 82.847968
5.500000 -23776.218696 7.466423 -7179.220851 86.598235 -16082.633861 83.608383 -16596.997844 87.459543
5.600000 -24220.118411 7.432293 -7274.435418 87.721958 -16388.706466 80.311724 -16945.682993 88.145578
5.700000 -24656.903908 7.347081 -7699.996749 88.290012 -16405.706998 82.937361 -16956.907158 88.600935
5.800000 -25080.911064 7.201049 -8013.078471 97.756503 -16507.326717 89.020610 -17067.832593 97.750283
5.900000 -25515.021180 7.312510 -8250.050258 97.451140 -16707.068688 90.731599 -17264.970921 97.842512
6.000000 -25949.271314 7.619668 -8570.719806 93.533952 -16830.734918 89.001639 -17378.551508 93.693983
6.100000 -26382.983737 7.265332 -8982.346169 94.318254 -16939.705747 89.788160 -17400.637568 94.401245
6.200000 -26812.082805 7.663848 -9287.061856 94.591998 -17060.672434 88.361341 -17525.020949 94.251130
6.300000 -27248.441295 7.443063 -9815.040863 98.543265 -16886.790713 94.064838 -17433.400432 98.809879
6.400000 -27674.742156 7.191169 -10207.487098 102.503464 -16912.112371 94.390321 -17467.255058 102.031372
6.500000 -28113.034067 7.018281 -10518.472268 106.898018 -17038.731930 99.972839 -17594.561800 106.058149
6.600000 -28544.118103 7.470934 -10748.417707 106.740867 -17290.201227 100.210688 -17795.700396 106.405529
6.700000 -28965.791260 6.940448 -11432.375493 109.675247 -17014.004077 103.364552 -17533.415768 109.776907
6.800000 -29418.653166 6.971256 -11740.813521 108.083605 -17175.849128 103.017073 -17677.839645 108.436037
6.900000 -29842.300965 7.445962 -12203.180796 104.560569 -17051.688815 98.845265 -17639.120169 104.898378
7.000000 -30291.013747 7.592118 -12554.722590 109.358323 -17178.951942 100.451317 -17736.291156 109.083221
7.100000 -30700.353742 6.784530 -12888.102653 117.482887 -17241.854308 113.260842 -17812.251089 117.611025
7.200000 -31133.749599 7.197309 -13804.024488 124.890682 -16854.022090 117.271294 -17329.725111 125.081824
7.300000 -31570.352781 7.237712 -14057.890435 116.207695 -16918.461611 109.476983 -17512.462345 115.605317
7.400000 -31998.947595 7.409777 -14542.786893 118.412370 -16932.542899 115.079514 -17456.160702 118.276669
7.500000 -32427.012076 7.249362 -15109.271561 123.426619 -16725.040117 119.309681 -17317.740515 123.411507
7.600000 -32864.048715 6.786430 -15741.605739 121.242795 -16568.890459 115.634149 -17122.442976 121.607046
7.700000 -33301.671771 7.176388 -16087.235701 137.345254 -16685.256514 128.603463 -17214.436070 136.974347
7.800000 -33737.845367 7.135825 -16894.277600 128.445187 -16280.601446 117.697447 -16843.567766 128.089424
7.900000 -34167.755844 7.357095 -17179.091467 123.809415 -16357.198546 117.347377 -16988.664377 123.972384
8.000000 -34603.827151 7.478954 -17755.942732 138.406777 -16360.952959 132.898089 -16847.884419 137.985243
8.100000 -35043.516459 7.199579 -18208.625087 125.080158 -16229.267421 119.806083 -16834.891372 124.929376
8.200000 -35459.740183 7.207097 -19043.697107 133.798696 -15865.335885 125.601594 -16416.043076 134.742805
8.300000 -35896.213998 7.701012 -19446.656852 127.356249 -15883.327900 123.895093 -16449.557147 126.551106
8.400000 -36320.473962 7.981180 -20330.257199 130.062801 -15473.537058 123.081338 -15990.216763 129.772221
8.500000 -36757.205391 7.040480 -20885.021184 143.552950 -15439.160197 133.211899 -15872.184207 142.836524
8.600000 -37196.854584 7.407862 -21400.645639 135.628076 -15299.815139 130.031020 -15796.208945 135.095828
8.700000 -37639.435391 7.167971 -22228.893764 141.401776 -14895.867244 134.197256 -15410.541627 140.708107
8.800000 -38062.311235 7.336426 -22385.973633 142.833378 -15163.900085 135.031271 -15676.337601 142.647087
8.900000 -38500.445787 7.249133 -23305.945727 140.451090 -14656.801687 133.010223 -15194.500060 139.802041
9.000000 -38917.462770 7.494776 -23874.586050 136.188047 -14501.889090 133.860872 -15042.876720 135.820162
9.100000 -39354.292191 7.640140 -24870.216155 142.643107 -13985.527123 136.398635 -14484.076036 142.442674
9.200000 -39795.492296 7.073493 -25249.661860 144.887171 -14093.859337 138.521548 -14545.830437 144.681297
9.300000 -40223.497655 7.147451 -25890.363577 148.982053 -13835.363014 141.177871 -14333.134078 148.257080
9.400000 -40663.659333 7.600189 -26681.532028 142.662397 -13492.427026 133.484556 -13982.127305 142.839551
9.500000 -41102.983402 7.323604 -27509.737739 147.321471 -13018.040796 137.549666 -13593.245663 146.310404
9.600000 -41522.583033 7.136566 -28208.700947 150.538961 -12773.880558 146.379337 -13313.882086 150.313825
9.700000 -41951.527170 7.340080 -28934.535398 153.993170 -12510.666280 147.146506 -13016.991771 153.245979
9.800000 -42385.286387 7.356494 -29604.370336 146.200267 -12223.103049 137.954937 -12780.916051 146.211715
9.900000 -42822.237536 7.209629 -30208.351345 149.264989 -12130.399212 138.367244 -12613.886191 148.808513
10.000000 -43243.119468 7.417504 -31165.430348 144.176654 -11666.907678 136.015790 -12077.689120 142.937661
10.100000 -43677.310044 7.448451 -31971.736220 145.697179 -11238.984115 136.946350 -11705.573824 146.131448
10.200000 -44129.179091 7.185224 -32849.457856 154.895146 -10874.306840 150.153076 -11279.721235 154.321368
10.300000 -44543.241466 7.473169 -33578.850737 147.507605 -10575.804888 142.486951 -10964.390729 146.782072
10.400000 -44978.456796 7.029931 -34254.474390 151.904321 -10245.827549 141.590158 -10723.982406 151.510157
10.500000 -45415.735644 7.232382 -34837.482310 147.407943 -10038.020599 141.838030 -10578.253334 146.762376
10.600000 -45838.786347 7.586662 -35454.218250 155.318383 -9926.765401 150.446781 -10384.568096 154.964820
10.700000 -46270.227074 7.222842 -36399.733644 158.000453 -9455.939743 148.419754 -9870.493430 157.820462
10.800000 -46699.360547 7.534279 -37542.161095 135.709916 -8726.246952 133.031904 -9157.199452 135.303266
10.900000 -47146.615229 7.281984 -38452.534345 154.354829 -8331.512310 151.219456 -8694.080883 153.665159
11.000000 -47582.191688 7.379423 -39053.348705 147.541478 -8177.075939 143.664627 -8528.842983 147.014606
11.100000 -47992.423080 7.448271 -39542.668480 145.213179 -8041.046178 141.235428 -8449.754600 145.180689
11.200000 -48436.007689 7.289888 -40779.348293 143.620664 -7360.472268 135.521577 -7656.659397 143.315365
11.300000 -48865.986494 7.184038 -41449.256213 148.829917 -7056.573223 140.476968 -7416.730282 148.512854
11.400000 -49291.824577 7.573472 -42074.912601 148.863944 -6936.164768 142.244583 -7216.911977 148.326084
11.500000 -49734.776835 7.366845 -42887.045422 150.118987 -6454.599585 144.121956 -6847.731414 149.977161
11.600000 -50164.136900 7.971378 -43732.639765 136.026736 -6135.738158 128.618969 -6431.497135 136.461615
11.700000 -50601.269727 7.627191 -44450.395739 134.600848 -5824.776150 127.920656 -6150.873987 134.492030
11.800000 -51018.113045 7.604754 -45201.004318 141.136849 -5490.877084 134.108591 -5817.108727 140.766281
11.900000 -51460.094700 7.374548 -45946.229204 129.744862 -5251.112130 121.383876 -5513.865496 129.336570
12.000000 -51902.670362 7.671449 -46747.967209 130.348388 -4907.799828 126.376237 -5154.703153 129.648797
12.100000 -52340.305405 7.114514 -47452.554827 134.437295 -4631.278685 128.166266 -4887.750578 134.158875
12.200000 -52768.796433 7.196543 -48244.242733 128.528430 -4304.138779 123.331455 -4524.553700 128.394103
12.300000 -53196.121083 7.703036 -48806.815672 128.178045 -4203.055723 120.963639 -4389.305410 127.654064
12.400000 -53624.706523 7.810608 -49892.897729 117.929153 -3544.884354 110.045240 -3731.808794 117.172683
12.500000 -54057.730106 7.391381 -50530.922917 121.216473 -3399.108003 113.889941 -3526.807189 121.179768
12.600000 -54503.025558 7.454815 -51136.897373 113.898849 -3195.823919 106.875014 -3366.128185 113.891760
12.700000 -54935.717970 7.279881 -51820.681415 113.836153 -2964.844970 107.460908 -3115.036555 113.325539
12.800000 -55363.026982 7.315205 -52415.315151 112.118961 -2881.821509 108.017974 -2947.711832 112.255657
12.900000 -55800.734006 7.542697 -53270.153061 102.608222 -2450.946506 98.973416 -2530.580945 102.053089
13.000000 -56224.318085 7.337213 -54017.543483 94.572498 -2124.699825 92.141713 -2206.774602 93.693882
13.100000 -56649.248905 7.585225 -54569.567856 92.852099 -2045.061439 89.903602 -2079.681049 92.512180
13.200000 -57091.515061 7.192940 -55295.998693 90.719641 -1810.297188 85.829176 -1795.516368 90.102319
13.300000 -57522.269542 7.341634 -55749.344123 93.408060 -1805.794037 91.643590 -1772.925419 92.852871
13.400000 -57955.274767 7.642111 -56458.817283 83.440144 -1614.041799 85.983438 -1496.457484 82.631582
13.500000 -58386.926119 7.984708 -56941.265952 82.086665 -1589.719684 82.693710 -1445.660166 81.249656
13.600000 -58824.817389 7.721855 -57547.474353 75.690170 -1405.319852 78.144357 -1277.343036 75.332908
13.700000 -59252.304594 7.910967 -58108.270369 78.867155 -1328.080377 84.995418 -1144.034226 78.050528
13.800000 -59672.896123 7.719954 -58569.907482 77.780604 -1299.319784 85.826195 -1102.988641 76.620028
13.900000 -60110.075064 7.134663 -59260.090144 61.412268 -1079.582622 70.361021 -849.984920 60.876202
14.000000 -60544.984517 7.245778 -59706.431826 64.858878 -1028.134916 77.143464 -838.552691 65.039785
14.100000 -60981.142789 7.498129 -60297.176179 57.644256 -928.820919 72.854806 -683.966610 57.223958
14.200000 -61412.920069 7.851340 -60692.069857 60.993503 -1080.719366 82.573347 -720.850211 60.274053
14.300000 -61847.287103 7.284017 -61332.191950 49.332049 -839.467216 69.794265 -515.095153 48.700047
14.400000 -62265.852189 7.622388 -61824.295989 43.425849 -785.332162 68.498223 -441.556200 42.624538
14.500000 -62715.454745 7.391938 -62235.911978 54.624793 -974.876334 98.051739 -479.542767 53.343740
14.600000 -63135.420157 7.339348 -62672.272613 53.729118 -874.754453 90.222765 -463.147544 53.647158
14.700000 -63567.948650 7.577533 -63200.865002 48.541719 -812.881944 99.737519 -367.083648 47.755034
14.800000 -64013.358858 7.558765 -63744.050578 37.224686 -710.730846 86.776876 -269.308280 36.846337
14.900000 -64438.280552 7.540448 -64210.688889 33.306512 -598.927150 77.680257 -227.591663 32.491698
15.000000 -64870.506676 7.695500 -64673.239977 38.813585 -695.981567 127.865235 -197.266700 38.146538
15.100000 -65310.696042 7.348837 -65177.672473 23.754836 -471.996166 76.988396 -133.023569 23.083094
15.200000 -65728.971138 7.339809 -65574.964476 26.847462 -524.613704 76.967757 -154.006662 25.309374
15.300000 -66170.468011 7.658920 -66042.778668 23.438436 -522.773254 76.612568 -127.689343 21.503518
15.400000 -66616.270833 7.496224 -66516.755757 23.286229 -427.647871 82.570434 -99.515077 21.198088
15.500000 -67035.447441 7.694808 -66918.551317 27.239219 -562.940550 107.347141 -116.896125 26.021134
15.600000 -67480.240486 7.370305 -67416.757872 16.338611 -323.900867 65.258818 -63.482614 14.302964
15.700000 -67892.918697 6.902675 -67779.675238 25.309592 -770.261266 135.137778 -113.243460 24.045383
15.800000 -68336.516773 7.425488 -68286.467218 16.640331 -393.838650 103.944135 -50.049555 14.527424
15.900000 -68777.920519 7.187306 -68727.643501 15.203487 -413.830744 92.096689 -50.277018 13.688711
16.000000 -69198.431819 7.038580 -69152.682362 14.309528 -468.975157 112.908961 -45.749457 12.096556
16.100000 -69630.498603 7.645363 -69602.983039 12.926450 -323.995155 109.109421 -27.515563 10.328023
16.200000 -70058.192321 7.444576 -70020.723184 15.505084 -506.758830 176.135191 -37.469137 13.748871
16.300000 -70499.393917 7.211640 -70484.773160 8.914994 -221.733076 74.437398 -14.620758 5.359695
16.400000 -70927.666054 7.686697 -70872.107373 17.884995 -757.390715 186.637689 -55.558681 16.705465
16.500000 -71356.347179 7.231225 -71335.317513 9.726734 -275.842152 87.883822 -21.029666 6.783307
16.600000 -71796.650423 7.267769 -71787.025398 8.917939 -283.810949 129.378060 -9.625025 5.051112
16.700000 -72227.055043 7.527580 -72206.517409 10.510521 -520.768166 167.991345 -20.537634 7.959018
16.800000 -72663.694919 7.133887 -72653.631984 9.137220 -446.084557 238.954710 -10.062935 5.764228
16.900000 -73092.505572 7.360459 -73077.863514 10.077932 -421.203432 159.983916 -14.642059 6.661618
17.000000 -73518.372682 7.451288 -73513.698901 8.245743 -339.275960 216.494845 -4.673781 3.339377


==> anc/Fig_2/Fig_2_1/README.txt <==
In order to generate Fig. 2(1), run the plotting script "plot_data_points.py", which will plot the data points stored in "table_L2_4_frozen.txt", "table_L2_4_off.txt" and "table_L2_41_off_testparticles.txt".

The data points were generated by analogous to Fig. 1 but for all three SMASH config files "SMASH_config_frozen.yaml", "SMASH_config_off.yaml" and "SMASH_config_off_testparticles.yaml". The SMASH output files can then be analyzed by running "analysis_SMASH_output.py" (output file name needs to be adjusted). This will create the tables "table_L2_4_frozen.txt", "table_L2_4_off.txt" and "table_L2_41_off_testparticles.txt".


==> anc/Fig_2/Fig_2_1/SMASH_config_frozen.yaml <==
Version: 1.8 # minimal SMASH version to use with this config file

Logging:
    default: INFO

General:
    Modus:          Collider
    Time_Step_Mode: Fixed
    Delta_Time:     0.1
    End_Time:       200.0
    Randomseed:     -1
    Nevents:        400

Output:
    Output_Interval: 200.0
    Particles:
        Format:          ["Oscar2013"]
        Extended: True
        Only_Final: No

Modi:
    Collider:
        Impact:
            Value: 0.0
        Projectile:
            Particles: {2212: 79, 2112: 118} #Gold197
        Target:
            Particles: {2212: 79, 2112: 118} #Gold197

        Sqrtsnn: 2.41
        Fermi_Motion: "frozen"


==> anc/Fig_2/Fig_2_1/SMASH_config_off.yaml <==
Version: 1.8 # minimal SMASH version to use with this config file

Logging:
    default: INFO

General:
    Modus:          Collider
    Time_Step_Mode: Fixed
    Delta_Time:     0.1
    End_Time:       200.0
    Randomseed:     -1
    Nevents:        400

Output:
    Output_Interval: 200.0
    Particles:
        Format:          ["Oscar2013"]
        Extended: True
        Only_Final: No

Modi:
    Collider:
        Impact:
            Value: 0.0
        Projectile:
            Particles: {2212: 79, 2112: 118} #Gold197
        Target:
            Particles: {2212: 79, 2112: 118} #Gold197

        Sqrtsnn: 2.41
        Fermi_Motion: "off"


==> anc/Fig_2/Fig_2_1/SMASH_config_off_testparticles.yaml <==
Version: 1.8 # minimal SMASH version to use with this config file

Logging:
    default: INFO

General:
    Modus:          Collider
    Time_Step_Mode: Fixed
    Delta_Time:     0.1
    Testparticles:  20
    End_Time:       200.0
    Randomseed:     -1
    Nevents:        400

Output:
    Output_Interval: 200.0
    Particles:
        Format:          ["Oscar2013"]
        Extended: True
        Only_Final: No

Modi:
    Collider:
        Impact:
            Value: 0.0
        Projectile:
            Particles: {2212: 79, 2112: 118} #Gold197
        Target:
            Particles: {2212: 79, 2112: 118} #Gold197

        Sqrtsnn: 2.41
        Fermi_Motion: "off"


==> anc/Fig_2/Fig_2_1/analysis_SMASH_output.py <==
# modules
import os
#import sys
#import math as ma
import numpy as np
import pandas as pd
#import itertools as it
#from collections import defaultdict


# explanation:
#Get L_y for different b values. Third version!
#For example you use a Gold-Gold collision with onlyFinal=off in the
#config.yaml file, endTime should be 200 and timeStep should also
#be 200 so that you don't create too much unused data.
#This script only uses time={-2.???,200} and more than one event.
#Analyses different 'particle_lists.oscar' files from different
#directories in data, which represent different b values.
#'L_rem=L_0-L_sp'!
#L_r is therefor simply the summed angular momentum of particles that collide or
#have collided.
#
#To use this script, you have to set the 4 important values directly at the beginning
#of the script.


# define important values for the analysis
delta_b = 0.5
firstdir = 0
lastdir = 30
AIM_FILE = 'table_L2_4_frozen.txt'


def calc_numb_dir(firstdir, lastdir):
    # calculate the amount of considered directories
    return lastdir - firstdir + 1

# having the amount of considered directories in a variable
directories = calc_numb_dir(firstdir, lastdir)

def dir_to_b(it):
    # calculates the actual impact parameter b
    # dir in the sense of starting with dir 0 actually
    return delta_b*int(it)


def dir_to_path(i):
    # returns the correct PATH for the file, that must be analyzed
    return os.getcwd() + '/data/' + str(i+firstdir) +\
           '/particle_lists.oscar'


#define important constants
unit_conv = 5.0677307177 #from fm to GeV^{-1}
epsilon = 0.001


def marcos_analysis_function(target):
    
    # read in the relevant columns of the oscar file in a panda dataframe df
    with open(dir_to_path(target), 'r') as data:
        df = pd.read_csv(data, sep=' ', header=None, usecols=[0,1,2,3,6,7,8,12],
                         dtype=np.float64, skipinitialspace=True,
                         names=['time','rx','ry','rz','px','py','pz','ncoll'],
                         comment='#') 
    
    
    
    #print(df)
    #print(df.index)
    #print(df.describe())
    
    #getting only the time before collision and the last time value
    #so I'm eliminating t=0.0 !  ==>  e.g. {-2.04818,200.0}
    #print(df[df.time.lt(-epsilon) | df.time.gt(epsilon)])
    df = df[df.time.lt(-epsilon) | df.time.gt(epsilon)]
    #print(df)
    df.reset_index(drop=True, inplace=True)
    #print(df)
    
    # functions
    # calculating the angular-momentum, having  r in fm
    # and p in GeV; ang-mom then is unitless
    def ang_mom_y(row):
        return unit_conv*(row['rz']*row['px']-row['rx']*row['pz'])
    
    
    #create new column, where the angular momentum is saved
    df['ly'] = df.apply(ang_mom_y, axis=1)
    
    #print(df)
    
    
    #don't need these columns anymore
    del df['rx']
    del df['ry']
    del df['rz']
    del df['px']
    del df['py']
    del df['pz']
    
    
    #print(df)
    
    #create an event column which is pre-filled with 0
    df['event'] = 0
    
    #print(df)
    #print(len(df))
    
    #helping list, to seperate the events at the end
    cuts = [0]
    
    
    #get the index of a new event in cuts
    for i in range(1,len(df)):
        if (df.iloc[i,0] < df.iloc[i-1,0]):
            cuts.append(i)
    
    #print(cuts)
    N_evts = len(cuts)
    #print(N_evts)
    
    #get the first index, that isn't in df anymore, for further seperations in the event column
    cuts.append(len(df))
    #print(cuts)
    
    #print(df)
    
    
    #correctly fill the event column, which has the column index 4
    #shift by 1 because event 0 is already correctly filled
    for i in range(N_evts-1):
        df.iloc[cuts[i+1]:cuts[i+2],3] = i+1
    
    #print(df)
    #print(df.describe())
    
    
    
    ########################################################################################
    ##the totals
    #df_tot = df.groupby(['event', 'time'])['ly'].sum().reset_index(name='ly_tot')
    ##print(df_tot)
    #
    #ly_tot_mean = df_tot.groupby(['time'])['ly_tot'].mean().reset_index(name='ly_tot_mean')
    ##print(ly_tot_mean)
    #
    #N_timesteps = len(ly_tot_mean)
    ##print(N_timesteps)
    #
    #ly_tot_std = df_tot.groupby(['time'])['ly_tot'].std().reset_index(name='ly_tot_std')
    ##print(ly_tot_std)
    #ly_tot_sem = df_tot.groupby(['time'])['ly_tot'].sem().reset_index(name='ly_tot_sem')
    ##print(ly_tot_sem)
    #
    ##print(ly_tot_sem.iloc[1,1])
    ##print(type(ly_tot_sem.iloc[1,1]))
    #
    #
    ########################################################################################
    ##extract ly_0
    #ly_0_mean_prim = ly_tot_mean.iloc[0,1]
    #print(ly_0_mean_prim)
    #
    #ly_0_std_prim = ly_tot_std.iloc[0,1]
    #print(ly_0_std_prim)
    #
    #ly_0_sem_prim = ly_tot_sem.iloc[0,1]
    #print(ly_0_sem_prim)
    #
    ########################################################################################
    #particles without collision... (spectators)
    
    #print(df[df.ncoll.eq(0) & df.pto.eq(0)])
    df_sp = df[df.time.gt(epsilon) & df.ncoll.eq(0)]
    #print(df_sp)
    del df_sp['ncoll']
    del df_sp['time']
    
    df_sp.reset_index(drop=True, inplace=True)
    #print(df_sp)
    
    df_sp = df_sp.groupby(['event'])['ly'].sum().reset_index(name='ly_sp')
    #print(df_sp)
    
    ly_sp_mean = df_sp['ly_sp'].mean()
    #print(ly_sp_mean)
    #print(type(ly_sp_mean))
    
    ly_sp_std = df_sp['ly_sp'].std()
    #print(ly_sp_std)
    ly_sp_sem = df_sp['ly_sp'].sem()
    #print(ly_sp_sem)
    
    
    ########################################################################################
    #remaining angular momentum indirectly calculated: L_rem=L_0-L_sp
    #and the initial angular momentum L_0
    
    df_0 = df[df.time.lt(-epsilon)]
    #print(df_0)
    
    del df_0['ncoll']
    del df_0['time']
    
    df_0.reset_index(drop=True, inplace=True)
    #print(df_0)
    
    df_0 = df_0.groupby(['event'])['ly'].sum().reset_index(name='ly_0')
    #print(df_0)
    
    ly_0_mean = df_0['ly_0'].mean()
    #print(ly_0_mean)
    #print(type(ly_0_mean))
    
    ly_0_std = df_0['ly_0'].std()
    #print(ly_0_std)
    ly_0_sem = df_0['ly_0'].sem()
    #print(ly_0_sem)
    
    df_rem = df_0.copy()
    #print(df_rem)
    
    #L_rem=L_0-L_sp
    if len(df_0)==len(df_sp):
        for i in range(N_evts):
            df_rem.iloc[i,1] = df_0.iloc[i,1] - df_sp.iloc[i,1]
    else:
        if len(df_sp)==0:
            for i in range(N_evts):
                df_rem.iloc[i,1] = df_0.iloc[i,1]
        else:
            i = 0
            jctr = 0
            j = df_sp.iloc[jctr,0]
            end = df_sp.iloc[len(df_sp)-1,0]
            while j<end:
                if i<j:
                    df_rem.iloc[i,1] = df_0.iloc[i,1]
                    i += 1
                else:
                    df_rem.iloc[i,1] = df_0.iloc[i,1] - df_sp.iloc[jctr,1]
                    i += 1
                    jctr += 1
                    j = df_sp.iloc[jctr,0] 
            while i<len(df_0):
                if i<j:
                    df_rem.iloc[i,1] = df_0.iloc[i,1]
                    i += 1
                elif i==j:
                    df_rem.iloc[i,1] = df_0.iloc[i,1] - df_sp.iloc[jctr,1]
                    i += 1
                else:
                    df_rem.iloc[i,1] = df_0.iloc[i,1]
                    i += 1
    
    
    df_rem.rename(columns={'ly_0':'ly_rem'}, inplace=True)
    #print(df_rem)
    
    ly_rem_mean = df_rem['ly_rem'].mean()
    #print(ly_rem_mean)
    
    ly_rem_std = df_rem['ly_rem'].std()
    #print(ly_rem_std)
    ly_rem_sem = df_rem['ly_rem'].sem()
    #print(ly_rem_sem)
    
    
    ########################################################################################
    #particles with collision... ("remainers") L_r is directly calculated
    
    df_r = df[df.time.gt(epsilon) & df.ncoll.ne(0)]
    
    #print(df_r)
    
    del df_r['ncoll']
    del df_r['time']
    
    df_r.reset_index(drop=True, inplace=True)
    #print(df_r)
    
    
    df_r = df_r.groupby(['event'])['ly'].sum().reset_index(name='ly_r')
    #print(df_r)
    
    ly_r_mean = df_r['ly_r'].mean()
    #print(ly_r_mean)
    ly_r_std = df_r['ly_r'].std()
    #print(ly_r_std)
    ly_r_sem = df_r['ly_r'].sem()
    #print(ly_r_sem)
    
    ########################################################################################
    return [ly_0_mean, ly_0_sem, ly_sp_mean, ly_sp_sem, ly_r_mean, ly_r_sem,
            ly_rem_mean, ly_rem_sem]


# iterate over the amount of directories
for directory in range(directories):

    # get all the relevant quantities in result
    result = marcos_analysis_function(directory)
    # write the important results in the AIM_FILE data file
    f = open(AIM_FILE, 'a')
    if directory == 0:
        #only in the very first execution where b==0.0
        f.write('#b L0 L0sem Lsp Lspsem '\
                'Lr Lrsem Lrem Lremsem\n')
    # first column: b (impact parameter)
    f.write('%f ' %dir_to_b(directory))

    # ly0 (2 columns)
    f.write('%f ' %result[0]) # avg
    f.write('%f ' %result[1]) # sem

    # lysp (2 columns)
    f.write('%f ' %result[2]) # avg
    f.write('%f ' %result[3]) # sem

    # lyr (2 columns)
    f.write('%f ' %result[4]) # avg
    f.write('%f ' %result[5]) # sem

    # lyrem (2 columns)
    f.write('%f ' %result[6]) # avg
    f.write('%f\n' %result[7]) # sem

    f.close()
    # show, in which round you are... different round,
    # different impact parameter b
    print('Round', directory)




==> anc/Fig_2/Fig_2_1/plot_data_points.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import operator
#import scipy.optimize as op
from scipy.signal import savgol_filter

plt.style.use('seaborn-whitegrid')

## import data
data_off = pd.read_csv('table_L2_4_off.txt', sep='\s+', comment='#',
                   header=None)
#data_off = pd.DataFrame(data_off)

data = pd.read_csv('table_L2_4_frozen.txt', sep='\s+', comment='#',
                   header=None)

data_off_test = pd.read_csv('table_L2_41_off_testparticles.txt', sep='\s+', comment='#',
                   header=None)
#data = pd.DataFrame(data)


# assigning the correct data
b = np.nan_to_num(data.iloc[:,0])
#L0 = data[1]
#L0sem = data[2]
#Lsp = data[3]
#Lspsem = data[4]
Lr = np.nan_to_num(data.iloc[:,5])
Lr = Lr*(-1.0) # to have the negative y direction...
Lrsem = np.nan_to_num(data.iloc[:,6])
#Lrem = data[7]
#Lremsem = data[8]

#L0off = data_off[1]
#L0semoff = data_off[2]
#Lspoff = data_off[3]
#Lspsemoff = data_off[4]
Lroff = np.nan_to_num(data_off.iloc[:,5])
Lroff = Lroff*(-1.0) # to have the negative y direction...
Lrsemoff = np.nan_to_num(data_off.iloc[:,6])
#Lremoff = data_off[7]
#Lremsemoff = data_off[8]

Lroff_test = np.nan_to_num(data_off_test.iloc[:,5])/20
Lroff_test = Lroff_test*(-1.0) # to have the negative y direction...
Lrsemoff_test = np.nan_to_num(data_off_test.iloc[:,6])/20

def select_b(lst):
    lste = []
    lste.append(lst[0])
    for i in range(1, len(lst), 2):
        lste.append(lst[i])
    lste.append(lst[-1])
    return lste

b_ = select_b(b)

def calc_lst(lst):
    lste = []
    lste.append(lst[0])
    for i in range(1, len(lst), 2):
        lste.append((lst[i-1]+lst[i]+lst[i+1])/3.0)
    lste.append(lst[-1])
    return lste

Lr_ = calc_lst(Lr)
Lrsem_ = calc_lst(Lrsem)

Lroff_ = calc_lst(Lroff)
Lrsemoff_ = calc_lst(Lrsemoff)

Lroff_test_ = calc_lst(Lroff_test)
Lrsemoff_test_ = calc_lst(Lrsemoff_test)



#savgol
#Lr
Lrsg = savgol_filter(Lr_, window_length=31, polyorder=4)
#indxLr = np.argmax(Lrsg)
#bmaxLr = 0.1 * indxLr
#Lrmax = np.amax(Lrsg)
#
#print(bmaxLr)
#print(Lrmax)
#print()
#
#LrOff
Lroffsg = savgol_filter(Lroff_, window_length=31, polyorder=4)
#indxLroff = np.argmax(Lroffsg)
#bmaxLroff = 0.1 * indxLroff
#Lroffmax = np.amax(Lroffsg)
#
#print(bmaxLroff)
#print(Lroffmax)

Lroffsg_test = savgol_filter(Lroff_test_, window_length=31, polyorder=4)


# find b_max for plot with testparticles
L_max_test_index, L_max_test = max(enumerate(Lroffsg_test), key=operator.itemgetter(1))
print("b_max: ", b_[L_max_test_index])


# plotting the outcome of the simulation

plt.figure(figsize=(6, 4.5))

linewidth=2.8

plt.plot(b_, Lroffsg, c='#03344A', lw=linewidth, label=r'$L_{r}$')
##plt.plot(b, -Lroff, c='#008080', lw=0.7, label='$L_{r\;off}$')
plt.fill_between(b_, np.add(Lroff_, Lrsemoff_), np.subtract(Lroff_, Lrsemoff_), alpha=0.5,
                 color='#03344A')

plt.plot(b_, Lrsg, c='#cc8b86', lw=linewidth, label=r'$L_{r, fr}$')
#plt.plot(b, -Lr, c='#008000', lw=0.7, label='$L_{r\;fr}$')
plt.fill_between(b_, np.add(Lr_, Lrsem_), np.subtract(Lr_, Lrsem_), alpha=0.5,
                 color='#cc8b86')

plt.plot(b_, Lroffsg_test, '--', c='#808080', lw=linewidth+0.4, label=r'$L_{r,test}$')
##plt.plot(b, -Lroff, c='#008080', lw=0.7, label='$L_{r\;off}$')
plt.fill_between(b_, np.add(Lroff_test_, Lrsemoff_test_), np.subtract(Lroff_test_, Lrsemoff_test_), 
                 alpha=0.35, color='#808080')


plt.title(r'$Au-Au\qquad$'\
          r'$\sqrt{s_{NN}}\;=\;2.41\;$GeV', fontsize=15)
plt.xlabel(r'$b \; $(fm)', fontsize=15)
plt.ylabel(r'$-L_{y}$', fontsize=15)

plt.tight_layout()

legend_line_size = 2.8
leg = plt.legend(frameon=True, framealpha=1, prop={'size': 16})
leg.get_lines()[0].set_linewidth(legend_line_size)
leg.get_lines()[1].set_linewidth(legend_line_size)
leg.get_lines()[2].set_linewidth(legend_line_size)

plt.savefig('lyAuAu2_4FrOff_testparticles.pdf')



==> anc/Fig_2/Fig_2_1/table_L2_41_off_testparticles.txt <==
#b L0 L0sem Lsp Lspsem Lr Lrsem Lrem Lremsem
0.000000 -0.000045 0.000062 20.984370 17.587723 -22.138971 17.895273 -20.984416 17.587724
1.000000 -1510.346096 0.000063 -232.438942 20.998837 -1270.475160 21.997528 -1277.907154 20.998832
2.000000 -3020.692158 0.000063 -499.363990 17.736442 -2501.426959 18.002237 -2521.328168 17.736443
3.000000 -4531.038129 0.000060 -698.909264 20.223580 -3808.118730 21.051046 -3832.128865 20.223574
4.000000 -6041.384196 0.000062 -946.940135 18.964436 -5054.969791 20.138246 -5094.444061 18.964428
5.000000 -7551.730355 0.000063 -1203.408791 19.897318 -6302.726354 21.195732 -6348.321565 19.897317
6.000000 -9062.076464 0.000064 -1419.910599 19.980479 -7583.778145 20.218680 -7642.165866 19.980485
7.000000 -10572.422414 0.000065 -1678.021343 21.723552 -8834.847533 22.023610 -8894.401071 21.723554
8.000000 -12082.768557 0.000061 -1939.377844 22.384707 -10071.472418 22.951210 -10143.390713 22.384709
9.000000 -13593.114647 0.000064 -2185.250053 22.690417 -11330.035407 22.754424 -11407.864594 22.690420
10.000000 -15103.460615 0.000058 -2471.368453 21.991955 -12547.088522 22.248759 -12632.092162 21.991958
11.000000 -16613.806654 0.000060 -2775.649298 24.675712 -13746.839273 25.028738 -13838.157356 24.675709
12.000000 -18124.152813 0.000064 -3122.119060 25.197544 -14897.714809 25.151655 -15002.033752 25.197543
13.000000 -19634.498833 0.000064 -3363.665795 26.126224 -16161.845931 26.639442 -16270.833038 26.126226
14.000000 -21144.844770 0.000065 -3770.023428 27.943731 -17260.598257 28.254952 -17374.821342 27.943732
15.000000 -22655.190945 0.000063 -4113.355391 29.045883 -18422.660352 29.373129 -18541.835554 29.045883
16.000000 -24165.537043 0.000061 -4468.116936 31.467123 -19564.292268 31.390909 -19697.420107 31.467122
17.000000 -25675.883031 0.000061 -4897.220400 32.324667 -20640.386012 32.652038 -20778.662631 32.324665
18.000000 -27186.229215 0.000068 -5271.695343 27.858740 -21775.041290 27.868516 -21914.533872 27.858747
19.000000 -28696.575284 0.000065 -5732.453292 33.789260 -22824.146408 34.212335 -22964.121992 33.789249
20.000000 -30206.921228 0.000064 -6160.009352 35.821597 -23894.431172 36.327807 -24046.911876 35.821600
21.000000 -31717.267318 0.000064 -6708.267836 36.163872 -24849.250224 36.026402 -25008.999482 36.163867
22.000000 -33227.613398 0.000062 -7171.212529 37.477615 -25894.525536 37.638887 -26056.400870 37.477617
23.000000 -34737.959487 0.000063 -7750.687171 39.766245 -26818.959507 40.168277 -26987.272316 39.766244
24.000000 -36248.305551 0.000067 -8355.929504 40.792691 -27719.179832 40.752136 -27892.376047 40.792690
25.000000 -37758.651573 0.000062 -8924.535449 44.481585 -28657.104103 44.122412 -28834.116124 44.481584
26.000000 -39268.997628 0.000067 -9702.138767 42.858575 -29390.165142 43.031732 -29566.858861 42.858569
27.000000 -40779.343671 0.000067 -10210.578536 47.704930 -30381.134360 47.463169 -30568.765135 47.704934
28.000000 -42289.689697 0.000064 -10986.123767 46.628280 -31114.456402 46.885498 -31303.565929 46.628284
29.000000 -43800.035850 0.000059 -11646.341965 43.094502 -31959.706004 43.447644 -32153.693886 43.094511
30.000000 -45310.381997 0.000065 -12526.360702 50.158372 -32587.959756 50.112653 -32784.021295 50.158376
31.000000 -46820.728019 0.000061 -13307.708834 53.064912 -33312.890485 52.655384 -33513.019185 53.064907
32.000000 -48331.073891 0.000063 -14231.483208 49.170950 -33897.191547 49.140536 -34099.590683 49.170954
33.000000 -49841.420062 0.000058 -14970.289870 55.582355 -34667.308925 55.363530 -34871.130192 55.582347
34.000000 -51351.766068 0.000071 -15948.410698 55.326058 -35201.653521 55.189970 -35403.355370 55.326058
35.000000 -52862.112260 0.000066 -16939.063949 57.438370 -35715.225928 57.413206 -35923.048311 57.438369
36.000000 -54372.458243 0.000067 -17881.495220 58.001251 -36286.313005 58.162178 -36490.963023 58.001250
37.000000 -55882.804346 0.000063 -19004.661541 61.513181 -36670.910833 61.633187 -36878.142806 61.513173
38.000000 -57393.150422 0.000065 -19914.358938 56.647192 -37271.625499 56.645525 -37478.791484 56.647191
39.000000 -58903.496421 0.000062 -21088.572542 61.616686 -37598.641723 60.863100 -37814.923879 61.616685
40.000000 -60413.842558 0.000064 -22149.710537 68.339473 -38045.258695 68.750265 -38264.132021 68.339465
41.000000 -61924.188522 0.000066 -23435.105126 65.844270 -38277.267260 65.531487 -38489.083396 65.844273
42.000000 -63434.534726 0.000068 -24633.226392 69.340720 -38591.533162 69.713759 -38801.308335 69.340716
43.000000 -64944.880635 0.000065 -25915.061381 63.585419 -38812.608820 63.547559 -39029.819254 63.585412
44.000000 -66455.226814 0.000062 -27224.934481 68.867825 -39018.681644 68.631649 -39230.292333 68.867823
45.000000 -67965.572783 0.000067 -28401.986318 66.650202 -39344.837576 66.477531 -39563.586466 66.650206
46.000000 -69475.918943 0.000072 -29757.264612 66.505643 -39511.168164 66.462220 -39718.654332 66.505645
47.000000 -70986.265031 0.000070 -31179.723834 76.340040 -39597.881312 75.937380 -39806.541197 76.340040
48.000000 -72496.611008 0.000061 -32562.381628 76.383188 -39721.018845 76.388001 -39934.229381 76.383189
49.000000 -74006.957134 0.000066 -34102.535728 76.299780 -39698.656803 76.227719 -39904.421406 76.299788
50.000000 -75517.302984 0.000067 -35573.662363 77.186631 -39734.795821 76.993899 -39943.640622 77.186626
51.000000 -77027.649264 0.000068 -37066.991918 76.731051 -39751.971455 76.393247 -39960.657346 76.731057
52.000000 -78537.995318 0.000074 -38594.075057 80.201839 -39737.838731 80.085323 -39943.920261 80.201836
53.000000 -80048.341246 0.000073 -40251.841968 79.972163 -39586.630957 80.087210 -39796.499278 79.972167
54.000000 -81558.687355 0.000065 -41783.074908 83.201378 -39566.411229 83.320969 -39775.612448 83.201370
55.000000 -83069.033563 0.000070 -43526.130521 83.953790 -39333.076075 83.988384 -39542.903042 83.953793
56.000000 -84579.379497 0.000070 -45248.013838 77.868808 -39130.168914 77.906196 -39331.365659 77.868811
57.000000 -86089.725583 0.000074 -46931.938011 79.327854 -38964.275604 78.974671 -39157.787572 79.327847
58.000000 -87600.071618 0.000078 -48849.916156 75.351866 -38550.709368 75.336975 -38750.155462 75.351872
59.000000 -89110.417811 0.000075 -50400.948617 81.173051 -38514.107756 81.374234 -38709.469194 81.173057
60.000000 -90620.763877 0.000076 -52295.250600 76.659715 -38137.519551 76.801972 -38325.513276 76.659711
61.000000 -92131.110054 0.000075 -54191.485674 84.723600 -37750.898230 84.717073 -37939.624380 84.723597
62.000000 -93641.455883 0.000080 -55972.803305 78.381409 -37474.461755 78.251724 -37668.652578 78.381416
63.000000 -95151.801863 0.000082 -57844.307038 79.698737 -37119.501427 79.632373 -37307.494825 79.698734
64.000000 -96662.148058 0.000077 -59694.871681 81.916284 -36788.214060 81.832587 -36967.276376 81.916280
65.000000 -98172.494092 0.000084 -61685.640897 75.843714 -36302.497961 75.858941 -36486.853196 75.843707
66.000000 -99682.840327 0.000082 -63609.078710 75.033047 -35897.989956 75.256915 -36073.761617 75.033049
67.000000 -101193.186244 0.000088 -65601.731223 79.682548 -35415.991933 79.401381 -35591.455021 79.682542
68.000000 -102703.532322 0.000079 -67740.063991 78.147845 -34789.779662 78.124731 -34963.468330 78.147850
69.000000 -104213.878471 0.000093 -69642.256256 72.767812 -34400.602527 72.339513 -34571.622215 72.767805
70.000000 -105724.224504 0.000089 -71729.743732 77.394813 -33827.362669 77.301278 -33994.480773 77.394815
71.000000 -107234.570596 0.000095 -73743.548665 80.830009 -33323.782087 80.891328 -33491.021931 80.830008
72.000000 -108744.916434 0.000085 -75857.382316 76.157585 -32722.694239 76.122423 -32887.534117 76.157576
73.000000 -110255.262624 0.000105 -77796.525385 76.868504 -32302.950332 76.943403 -32458.737239 76.868491
74.000000 -111765.608650 0.000100 -80063.974472 78.450638 -31546.884811 78.438474 -31701.634178 78.450650
75.000000 -113275.954716 0.000096 -82011.395473 78.500789 -31112.906458 78.159425 -31264.559243 78.500791
76.000000 -114786.300819 0.000103 -84102.613436 83.663288 -30530.641622 83.751189 -30683.687383 83.663271
77.000000 -116296.646908 0.000101 -86407.135771 73.407033 -29739.614641 73.346890 -29889.511137 73.407032
78.000000 -117806.993068 0.000115 -88541.776490 70.272308 -29125.034456 70.277166 -29265.216578 70.272303
79.000000 -119317.338959 0.000111 -90574.107684 79.787611 -28601.371825 79.956549 -28743.231275 79.787596
80.000000 -120827.685036 0.000101 -92879.293771 76.813998 -27810.260422 76.818999 -27948.391264 76.814018
81.000000 -122338.031094 0.000122 -95057.688336 71.858507 -27149.976960 71.508810 -27280.342758 71.858500
82.000000 -123848.377052 0.000117 -97269.227651 73.571852 -26452.396416 73.433077 -26579.149401 73.571835
83.000000 -125358.723099 0.000110 -99461.854360 75.001504 -25766.923603 74.866603 -25896.868740 75.001511
84.000000 -126869.069302 0.000122 -101721.965116 76.386118 -25022.318540 76.335764 -25147.104187 76.386122
85.000000 -128379.415419 0.000114 -103878.578787 76.642888 -24379.422965 76.437573 -24500.836632 76.642883
86.000000 -129889.761280 0.000126 -106086.653771 65.793869 -23687.399301 65.651739 -23803.107509 65.793873
87.000000 -131400.107556 0.000137 -108334.576077 68.962217 -22954.131196 68.867852 -23065.531479 68.962218
88.000000 -132910.453510 0.000129 -110484.270599 71.312749 -22312.234353 71.201529 -22426.182911 71.312732
89.000000 -134420.799666 0.000139 -112893.349406 64.625052 -21419.456456 64.540907 -21527.450260 64.625066
90.000000 -135931.145542 0.000139 -114904.002932 75.042743 -20923.522775 75.148389 -21027.142610 75.042728
91.000000 -137441.491842 0.000132 -117215.771696 65.226838 -20123.662948 65.156589 -20225.720146 65.226829
92.000000 -138951.837828 0.000125 -119527.190283 68.238700 -19324.530935 67.937618 -19424.647545 68.238696
93.000000 -140462.183868 0.000138 -121600.105083 70.224577 -18765.138514 70.198751 -18862.078784 70.224569
94.000000 -141972.529892 0.000143 -123905.791776 66.918699 -17977.424143 66.755956 -18066.738115 66.918701
95.000000 -143482.875853 0.000158 -126080.262567 71.727837 -17316.835197 71.838817 -17402.613286 71.727811
96.000000 -144993.222195 0.000160 -128221.818687 66.184033 -16683.565530 66.028032 -16771.403508 66.184034
97.000000 -146503.568049 0.000169 -130503.976754 67.854265 -15917.013842 67.599534 -15999.591295 67.854253
98.000000 -148013.914034 0.000167 -132654.114266 68.281690 -15278.829183 68.120188 -15359.799768 68.281688
99.000000 -149524.260236 0.000173 -134920.518384 64.199348 -14525.074082 64.086847 -14603.741852 64.199345
100.000000 -151034.606330 0.000184 -137037.268425 59.084976 -13924.917444 59.013699 -13997.337905 59.084992
101.000000 -152544.952254 0.000174 -139244.965003 61.522034 -13230.075626 61.446078 -13299.987251 61.522020
102.000000 -154055.298543 0.000176 -141389.901874 57.523240 -12597.038978 57.405603 -12665.396669 57.523229
103.000000 -155565.644696 0.000185 -143429.897660 58.870300 -12070.185925 58.679590 -12135.747036 58.870305
104.000000 -157075.990585 0.000179 -145565.864065 61.302741 -11449.508541 61.098356 -11510.126521 61.302759
105.000000 -158586.336798 0.000198 -147754.129380 57.645265 -10771.875577 57.411256 -10832.207418 57.645275
106.000000 -160096.682656 0.000192 -149764.449617 54.719492 -10277.195230 54.632063 -10332.233039 54.719494
107.000000 -161607.028718 0.000176 -151855.861948 57.577485 -9694.930783 57.373055 -9751.166770 57.577481
108.000000 -163117.375024 0.000203 -153943.046596 58.851631 -9125.798096 58.757646 -9174.328428 58.851623
109.000000 -164627.720852 0.000183 -155918.450690 53.042336 -8663.064678 52.975363 -8709.270162 53.042324
110.000000 -166138.067022 0.000200 -158069.299726 51.964904 -8022.356112 51.812255 -8068.767295 51.964906
111.000000 -167648.412958 0.000190 -159898.158562 54.788902 -7706.239024 54.628660 -7750.254396 54.788913
112.000000 -169158.758929 0.000207 -162021.284591 49.102194 -7096.741005 48.927082 -7137.474337 49.102214
113.000000 -170669.105053 0.000225 -163977.627925 46.063575 -6652.041519 45.970056 -6691.477128 46.063578
114.000000 -172179.451296 0.000195 -165978.536732 48.757549 -6164.584129 48.610328 -6200.914564 48.757543
115.000000 -173689.797557 0.000216 -167922.564727 47.582735 -5732.442352 47.325591 -5767.232830 47.582732
116.000000 -175200.143407 0.000227 -169810.474108 45.797025 -5358.141139 45.723180 -5389.669299 45.797025
117.000000 -176710.489179 0.000224 -171796.017289 41.080097 -4885.584131 40.997546 -4914.471891 41.080091
118.000000 -178220.835507 0.000229 -173647.444730 41.570503 -4545.583536 41.532000 -4573.390777 41.570528
119.000000 -179731.181255 0.000243 -175412.040357 37.909896 -4293.623748 37.703948 -4319.140899 37.909902
120.000000 -181241.527451 0.000214 -177276.398533 40.108393 -3941.223216 39.951081 -3965.128918 40.108404
121.000000 -182751.873138 0.000223 -179201.562154 34.835656 -3527.444096 34.774808 -3550.310985 34.835662
122.000000 -184262.219884 0.000254 -180937.076445 35.127348 -3304.272097 35.063019 -3325.143439 35.127391
123.000000 -185772.565370 0.000242 -182678.742549 36.939181 -3075.344835 36.799578 -3093.822821 36.939166
124.000000 -187282.911964 0.000243 -184462.651256 35.767337 -2802.120152 35.671347 -2820.260708 35.767326
125.000000 -188793.258006 0.000249 -186196.518692 32.370610 -2580.792057 32.247379 -2596.739314 32.370610
126.000000 -190303.604317 0.000255 -187931.948901 31.789083 -2355.612267 31.656932 -2371.655416 31.789118
127.000000 -191813.949849 0.000260 -189735.058771 30.775965 -2065.202181 30.685574 -2078.891078 30.775986
128.000000 -193324.295940 0.000252 -191434.408210 26.347759 -1877.675342 26.252374 -1889.887730 26.347765
129.000000 -194834.642454 0.000264 -193109.685640 27.173751 -1714.005678 27.073681 -1724.956814 27.173740
130.000000 -196344.988039 0.000264 -194767.016416 24.738664 -1567.627111 24.679491 -1577.971623 24.738620
131.000000 -197855.334639 0.000290 -196446.649712 26.264437 -1399.061394 26.202669 -1408.684927 26.264441
132.000000 -199365.680409 0.000265 -198124.476085 24.382262 -1232.358477 24.277150 -1241.204324 24.382244
133.000000 -200876.026672 0.000305 -199760.104071 23.283342 -1108.483782 23.178916 -1115.922601 23.283312
134.000000 -202386.372613 0.000299 -201361.918982 21.097333 -1017.413150 21.048943 -1024.453630 21.097302
135.000000 -203896.719226 0.000276 -202980.019230 21.727484 -910.501681 21.692358 -916.699996 21.727477
136.000000 -205407.064729 0.000298 -204611.760141 18.250638 -789.335156 18.219412 -795.304588 18.250634
137.000000 -206917.410670 0.000301 -206219.559296 17.612800 -692.954147 17.607324 -697.851374 17.612798
138.000000 -208427.757052 0.000289 -207806.869312 17.273293 -616.440777 17.229540 -620.887740 17.273312
139.000000 -209938.102991 0.000311 -209386.567832 15.666111 -547.432845 15.582028 -551.535159 15.666119
140.000000 -211448.448676 0.000285 -210954.256904 14.891559 -490.446192 14.832274 -494.191772 14.891570
141.000000 -212958.795343 0.000318 -212529.455097 14.298799 -426.147530 14.239854 -429.340246 14.298875
142.000000 -214469.140575 0.000303 -214085.281884 13.539367 -381.249073 13.492173 -383.858691 13.539369
143.000000 -215979.486438 0.000328 -215657.183604 11.365704 -319.716700 11.334173 -322.302834 11.365735
144.000000 -217489.833349 0.000323 -217206.626357 10.355380 -281.168996 10.328687 -283.206992 10.355408
145.000000 -219000.179733 0.000333 -218751.123778 10.433533 -247.242873 10.438931 -249.055955 10.433565
146.000000 -220510.525174 0.000319 -220294.313886 9.408755 -214.420118 9.373244 -216.211288 9.408739
147.000000 -222020.871239 0.000315 -221834.854881 8.273137 -184.613700 8.253450 -186.016357 8.273131
148.000000 -223531.217452 0.000348 -223366.537874 8.328464 -163.150179 8.302041 -164.679578 8.328473
149.000000 -225041.563297 0.000333 -224907.377568 8.072572 -133.726901 8.066042 -134.185729 8.072554
150.000000 -226551.909601 0.000340 -226420.090721 8.144919 -131.668049 8.149975 -131.818881 8.144924
151.000000 -228062.255650 0.000347 -227959.768669 6.635669 -102.570826 6.641591 -102.486981 6.635649
152.000000 -229572.601873 0.000357 -229478.419356 6.621137 -93.809389 6.621942 -94.182517 6.621148
153.000000 -231082.947477 0.000310 -231004.763694 5.758383 -79.838176 5.832337 -78.183783 5.758389
154.000000 -232593.293554 0.000351 -232522.307067 6.037944 -72.619420 6.138914 -70.986487 6.037936
155.000000 -234103.639436 0.000362 -234046.134319 5.642923 -58.989305 5.789449 -57.505118 5.642930
156.000000 -235613.986368 0.000350 -235554.496779 6.694236 -62.507919 6.997713 -59.489589 6.694243
157.000000 -237124.331416 0.000369 -237072.099770 5.896759 -62.026785 6.775140 -52.231646 5.896746
158.000000 -238634.677564 0.000311 -238598.531598 3.878350 -41.455508 4.316076 -36.145966 3.878343
159.000000 -240145.023582 0.000367 -240112.143316 4.365549 -42.161697 5.400073 -32.880266 4.365490
160.000000 -241655.369710 0.000367 -241624.239864 3.913463 -38.103742 4.646695 -31.129846 3.913439
161.000000 -243165.716199 0.000413 -243145.236844 3.345424 -29.260048 4.601611 -20.479355 3.345381
162.000000 -244676.062949 0.000351 -244659.273052 2.750124 -25.402061 3.985130 -16.789897 2.750146
163.000000 -246186.408473 0.000366 -246169.013585 2.491762 -26.476720 3.558816 -17.394888 2.491762
164.000000 -247696.753975 0.000434 -247681.592461 2.880892 -27.109347 4.905426 -15.161514 2.880892
165.000000 -249207.100134 0.000364 -249196.660378 2.205973 -21.351393 4.258824 -10.439756 2.205981
166.000000 -250717.446738 0.000386 -250704.801401 3.407981 -24.351339 6.391221 -12.645338 3.407986
167.000000 -252227.792805 0.000398 -252217.136010 2.281274 -22.248985 4.521143 -10.656794 2.281306
168.000000 -253738.138712 0.000390 -253731.023555 1.665806 -17.381769 3.844839 -7.115157 1.665792
169.000000 -255248.484636 0.000402 -255244.466385 1.171938 -12.382670 3.383509 -4.018252 1.171917
170.000000 -256758.830449 0.000397 -256754.710741 1.395179 -14.201739 4.626775 -4.119708 1.395191


==> anc/Fig_2/Fig_2_1/table_L2_4_frozen.txt <==
#b L0 L0sem Lsp Lspsem Lr Lrsem Lrem Lremsem
0.000000 -2.560193 2.301652 -0.431741 5.710411 -8.227704 4.207309 -2.129531 5.973412
0.100000 -77.157169 2.317109 -11.485761 5.332485 -69.089720 4.578072 -65.700122 5.893136
0.200000 -151.765891 2.302710 -22.960360 5.232634 -118.806016 4.374560 -128.805532 5.571204
0.300000 -228.092167 2.380135 -35.978541 5.750897 -179.828232 4.381953 -192.383465 6.115585
0.400000 -313.056610 2.423758 -22.603673 4.988708 -245.797308 4.575498 -290.452937 5.642678
0.500000 -388.031652 2.375706 -57.242649 5.998167 -297.413064 4.560422 -330.789002 6.381367
0.600000 -467.839705 2.309862 -60.734097 6.170167 -362.466745 4.653155 -407.105608 6.799592
0.700000 -542.411837 2.190126 -61.211293 6.299024 -417.393372 4.385395 -481.200544 6.643422
0.800000 -620.056970 2.209380 -74.497256 6.599222 -481.283373 4.539971 -545.745956 6.780112
0.900000 -697.374687 2.298814 -87.876080 6.854975 -535.044582 4.735188 -609.498607 6.929050
1.000000 -770.902219 2.127103 -117.050556 6.536529 -587.031411 4.664113 -654.436915 6.776306
1.100000 -851.291627 2.401475 -96.116862 6.903613 -657.877726 4.700106 -755.174764 7.205633
1.200000 -924.953491 2.342148 -132.086292 7.814590 -704.549444 4.698772 -792.867199 8.269092
1.300000 -1007.303916 2.328183 -132.718684 7.493228 -770.068988 4.877642 -874.917029 7.894856
1.400000 -1084.681485 2.368169 -148.549089 7.395562 -819.038225 5.174896 -936.132397 7.803355
1.500000 -1163.112804 2.292669 -179.426851 8.518563 -880.843864 5.249577 -983.685953 8.772561
1.600000 -1240.894304 2.441090 -201.377752 8.233234 -932.322060 5.408507 -1039.516552 8.483310
1.700000 -1310.577429 2.312955 -196.119374 8.677838 -989.307260 5.310621 -1114.458054 8.974589
1.800000 -1388.142445 2.339623 -198.039576 9.334324 -1050.151485 5.303504 -1190.102869 9.425752
1.900000 -1468.026585 2.404333 -228.600241 9.780374 -1102.451681 5.554156 -1239.426344 9.952346
2.000000 -1548.272876 2.313039 -250.850793 10.083917 -1142.203402 5.875808 -1297.422082 10.370723
2.100000 -1621.570401 2.372622 -261.083998 10.593629 -1204.759793 5.859422 -1360.486403 10.868055
2.200000 -1701.693511 2.359736 -274.326166 10.688950 -1250.932839 6.315095 -1427.367345 10.921286
2.300000 -1776.685105 2.371146 -302.848703 12.107230 -1303.886646 6.176052 -1473.836402 12.214638
2.400000 -1851.319351 2.241762 -308.358171 11.844688 -1351.605752 6.238537 -1542.961180 11.859471
2.500000 -1930.874299 2.298181 -344.284296 11.963963 -1399.113230 6.557056 -1586.590003 12.157121
2.600000 -2008.095326 2.363823 -378.281914 12.451000 -1452.669325 7.161447 -1629.813412 12.569310
2.700000 -2088.137250 2.305586 -380.611434 13.304804 -1495.450630 6.884176 -1707.525817 13.493859
2.800000 -2165.602276 2.318625 -412.093217 14.286716 -1537.062939 7.915961 -1753.509060 14.344149
2.900000 -2241.771942 2.452112 -431.941239 14.535414 -1592.915005 7.505034 -1809.830703 14.502717
3.000000 -2319.934029 2.272083 -463.157920 14.419061 -1630.223598 7.810783 -1856.776109 14.644999
3.100000 -2398.555879 2.293409 -488.110929 14.913204 -1676.041123 8.184527 -1910.444950 15.055337
3.200000 -2475.819891 2.250885 -528.865297 15.370692 -1718.140301 7.707144 -1946.954594 15.355213
3.300000 -2550.319235 2.379699 -607.607195 18.247630 -1734.198730 8.446901 -1942.712040 18.174563
3.400000 -2626.342165 2.319200 -601.721442 16.049674 -1786.581159 8.155314 -2024.620723 16.271730
3.500000 -2703.104604 2.296345 -634.327944 16.463925 -1831.547040 8.673984 -2068.776660 16.369943
3.600000 -2785.970915 2.312563 -644.106421 16.673824 -1861.553287 8.917114 -2141.864493 16.785475
3.700000 -2859.706385 2.537284 -667.475170 17.987659 -1912.400791 8.347127 -2192.231215 18.031658
3.800000 -2937.071313 2.258358 -745.032466 17.842875 -1941.850744 9.445667 -2192.038847 17.859342
3.900000 -3015.375851 2.240344 -759.083942 19.741932 -1961.327208 9.806583 -2256.291908 19.546525
4.000000 -3099.799882 2.481060 -802.622377 20.212860 -2004.906993 9.415412 -2297.177505 20.103940
4.100000 -3172.595862 2.326429 -818.459236 20.483691 -2039.196226 9.885607 -2354.136627 20.362900
4.200000 -3251.575707 2.464886 -919.804502 20.105670 -2053.520515 10.157946 -2331.771206 20.115070
4.300000 -3326.273327 2.418066 -902.976708 21.426510 -2098.427424 9.469809 -2423.296620 21.471045
4.400000 -3403.036847 2.517051 -939.731943 20.593473 -2127.556593 10.638977 -2463.304904 20.582376
4.500000 -3477.526952 2.269120 -1050.737149 23.042048 -2132.498331 11.395600 -2426.789804 22.851135
4.600000 -3557.039595 2.383318 -1022.067443 21.180125 -2151.077000 10.931873 -2534.972152 21.046025
4.700000 -3640.303003 2.201157 -1128.077066 22.079551 -2181.779632 11.799645 -2512.225937 21.931876
4.800000 -3709.369315 2.345871 -1120.877581 23.677495 -2193.278060 11.015254 -2588.491733 23.597257
4.900000 -3791.216023 2.398406 -1186.503819 23.921081 -2223.295533 10.791844 -2604.712204 23.689208
5.000000 -3866.227054 2.268690 -1265.170196 24.989298 -2223.856667 11.721560 -2601.056858 24.859241
5.100000 -3945.310083 2.351831 -1303.646220 26.340132 -2256.248918 12.300394 -2641.663863 26.363043
5.200000 -4021.670087 2.332536 -1355.281299 26.233987 -2246.582279 12.790473 -2666.388787 26.141264
5.300000 -4101.449937 2.292726 -1464.688915 26.789239 -2274.207813 12.807690 -2636.761022 26.732315
5.400000 -4176.765952 2.393766 -1472.279718 27.173664 -2302.709388 12.588579 -2704.486234 27.111887
5.500000 -4254.886311 2.358109 -1548.312402 28.053824 -2270.474295 12.504333 -2706.573909 27.899940
5.600000 -4333.208466 2.254871 -1658.860122 28.090098 -2277.878818 13.196820 -2674.348344 27.826269
5.700000 -4412.226500 2.274092 -1688.366068 26.409822 -2300.763439 12.276943 -2723.860432 26.345524
5.800000 -4483.754027 2.212453 -1757.916648 26.528448 -2284.033636 13.429584 -2725.837378 26.386168
5.900000 -4561.063695 2.327950 -1791.643707 30.496466 -2305.204014 13.156463 -2769.419988 30.168155
6.000000 -4638.425559 2.324849 -1927.836096 29.295718 -2302.059715 13.078982 -2710.589463 28.992744
6.100000 -4718.405542 2.361301 -1930.814048 29.975828 -2308.589990 13.132069 -2787.591494 29.972749
6.200000 -4793.688099 2.317909 -2044.725393 31.271285 -2290.144465 12.516990 -2748.962706 31.011257
6.300000 -4870.120767 2.309270 -2138.803221 30.931515 -2280.797811 14.179033 -2731.317546 30.555461
6.400000 -4950.887793 2.387986 -2154.475540 31.847164 -2285.792499 13.956035 -2796.412253 31.576906
6.500000 -5030.115101 2.350105 -2280.721612 32.455442 -2270.201700 14.404156 -2749.393489 32.382007
6.600000 -5103.084689 2.191835 -2375.665058 32.895243 -2252.368540 13.920596 -2727.419631 32.664630
6.700000 -5180.237534 2.469433 -2402.107728 33.113250 -2223.433542 13.775025 -2778.129806 32.890412
6.800000 -5261.454294 2.358756 -2495.043406 30.858493 -2242.521979 14.783802 -2766.410888 30.666782
6.900000 -5338.957474 2.311652 -2585.803332 31.731722 -2197.203792 13.973743 -2753.154142 31.332796
7.000000 -5411.116593 2.428659 -2635.511861 34.248801 -2229.275191 13.290976 -2775.604732 33.930884
7.100000 -5489.546374 2.474029 -2757.787457 34.301845 -2190.769886 14.974555 -2731.758916 34.081133
7.200000 -5570.930289 2.363076 -2827.738254 32.770425 -2190.561871 14.780656 -2743.192035 32.478164
7.300000 -5643.530541 2.350524 -2934.144375 33.957555 -2198.417126 15.730036 -2709.386166 33.842418
7.400000 -5724.374582 2.215679 -3049.452765 34.586234 -2121.262261 14.538840 -2674.921817 34.500440
7.500000 -5796.429890 2.344354 -3125.934624 36.426079 -2111.082265 14.897064 -2670.495267 36.064820
7.600000 -5878.727118 2.402830 -3203.480740 35.486661 -2084.680818 14.773574 -2675.246377 35.268641
7.700000 -5953.410008 2.312996 -3367.508059 33.633562 -2057.574452 15.260193 -2585.901949 33.531675
7.800000 -6032.497852 2.399735 -3433.292939 38.215762 -2032.255027 15.694997 -2599.204913 38.029776
7.900000 -6109.913199 2.234829 -3545.763243 37.607382 -1991.684644 16.072544 -2564.149956 37.212708
8.000000 -6181.805937 2.364829 -3599.248752 36.752690 -1998.708268 15.249708 -2582.557185 36.712803
8.100000 -6262.523886 2.432275 -3720.479871 35.085105 -1982.517393 15.485954 -2542.044015 34.740262
8.200000 -6340.159402 2.358093 -3828.603179 36.995060 -1931.487993 14.460583 -2511.556223 36.860332
8.300000 -6418.523920 2.240329 -3905.940251 38.121990 -1885.334440 16.112622 -2512.583669 37.842598
8.400000 -6491.097602 2.340907 -4035.496358 36.210105 -1890.131760 15.470848 -2455.601244 35.576139
8.500000 -6574.872787 2.273713 -4211.326882 34.633306 -1797.375137 14.709367 -2363.545905 34.130186
8.600000 -6652.192096 2.348865 -4313.295123 33.767221 -1794.603181 14.328712 -2338.896972 33.462903
8.700000 -6732.109077 2.411919 -4437.908274 37.269377 -1735.903675 15.396029 -2294.200803 36.892356
8.800000 -6805.854036 2.356234 -4582.019873 36.388750 -1715.476247 15.118341 -2223.834163 36.042862
8.900000 -6879.643085 2.287150 -4634.181395 35.424249 -1668.660968 15.750737 -2245.461690 35.169283
9.000000 -6962.045795 2.354865 -4720.012725 37.830437 -1640.361080 16.123073 -2242.033069 37.506312
9.100000 -7043.086273 2.266674 -4840.816499 35.020182 -1614.667848 14.731450 -2202.269774 34.786057
9.200000 -7116.901980 2.328845 -4960.925471 34.598051 -1575.799688 16.000037 -2155.976508 34.109689
9.300000 -7188.770592 2.284234 -5079.625687 35.477323 -1521.855982 14.439328 -2109.144905 35.079934
9.400000 -7269.903923 2.467578 -5199.098499 37.240112 -1494.621576 16.275072 -2070.805424 36.881398
9.500000 -7349.320417 2.232647 -5350.949472 36.774525 -1438.719105 15.735102 -1998.370945 36.557675
9.600000 -7425.351335 2.310479 -5486.413550 35.622426 -1385.061097 15.296210 -1938.937785 35.479947
9.700000 -7506.662191 2.326318 -5609.972464 34.538884 -1340.368881 14.752866 -1896.689727 34.319449
9.800000 -7578.843191 2.380771 -5747.485044 35.426467 -1299.244597 15.096299 -1831.358147 35.168558
9.900000 -7656.415564 2.374526 -5841.573011 34.512928 -1284.333772 14.252042 -1814.842553 34.413086
10.000000 -7729.328864 2.353079 -6020.119364 33.854532 -1241.844646 14.075758 -1709.209500 33.531884
10.100000 -7812.833772 2.405011 -6103.211300 35.309663 -1188.694008 14.554317 -1709.622472 34.851626
10.200000 -7887.464194 2.421204 -6256.011889 35.006082 -1140.100608 14.502464 -1631.452306 34.600731
10.300000 -7968.581420 2.355664 -6407.081702 34.823729 -1098.492963 15.129446 -1561.499718 34.474444
10.400000 -8041.534423 2.277158 -6497.922808 33.031665 -1069.420614 15.093210 -1543.611615 32.886614
10.500000 -8119.260593 2.384913 -6572.096086 32.614867 -1025.200577 13.724877 -1547.164507 32.276444
10.600000 -8194.832266 2.434994 -6771.039845 33.074253 -985.701888 14.362902 -1423.792421 32.728658
10.700000 -8273.353514 2.286655 -6876.071885 31.347945 -963.385105 14.961180 -1397.281629 31.098435
10.800000 -8352.302485 2.284190 -7047.252963 30.931035 -894.406485 13.633820 -1305.049522 30.702710
10.900000 -8430.293967 2.401131 -7207.268012 31.307555 -807.710647 14.371021 -1223.025955 30.956112
11.000000 -8508.224807 2.218866 -7280.372194 30.033898 -814.047729 13.650341 -1227.852613 29.855139
11.100000 -8582.687110 2.363688 -7419.153424 28.446076 -737.214699 13.021028 -1163.533686 28.218595
11.200000 -8664.576990 2.288877 -7611.377858 29.942608 -734.722866 13.147052 -1053.199132 29.603726
11.300000 -8741.586387 2.415708 -7723.275158 29.458824 -674.076072 12.671683 -1018.311229 29.350635
11.400000 -8814.820505 2.380544 -7805.105381 28.487021 -659.973506 13.515832 -1009.715124 28.523121
11.500000 -8891.219865 2.381111 -7967.211703 28.319233 -605.820168 12.742629 -924.008162 27.967676
11.600000 -8968.033415 2.389819 -8103.508178 27.495159 -580.752917 11.874290 -864.525236 27.321474
11.700000 -9044.579797 2.316684 -8262.642210 24.274769 -531.129121 12.010723 -781.937587 24.024506
11.800000 -9123.942510 2.419731 -8349.723569 26.857014 -503.226794 11.842958 -774.218941 26.614835
11.900000 -9207.315764 2.349525 -8484.818059 24.998343 -464.618516 10.855420 -722.497705 24.479892
12.000000 -9278.270068 2.347367 -8535.948156 25.947213 -467.989034 12.046086 -742.321913 25.703346
12.100000 -9360.450143 2.156529 -8689.181045 24.795961 -409.865392 10.818505 -671.269098 24.683560
12.200000 -9438.427438 2.421991 -8792.940980 24.545766 -393.154830 10.597761 -645.486458 24.259436
12.300000 -9511.684171 2.367971 -8940.663307 23.892156 -377.706270 10.792280 -571.020865 23.611979
12.400000 -9590.498603 2.375389 -9103.781871 20.995030 -333.988419 10.037873 -486.716732 20.661742
12.500000 -9669.610597 2.337908 -9216.228051 21.124438 -299.983720 9.454441 -453.382546 20.971171
12.600000 -9742.144039 2.242112 -9338.933045 19.607604 -263.642831 8.969027 -403.210994 19.306938
12.700000 -9822.538918 2.442000 -9420.472039 20.855307 -244.348961 8.561811 -402.066879 20.382893
12.800000 -9895.723865 2.288016 -9531.198161 19.679346 -243.526792 8.508221 -364.525704 19.444413
12.900000 -9974.859042 2.315180 -9656.388130 18.954830 -208.279623 8.390021 -318.470912 18.562288
13.000000 -10054.220151 2.547701 -9752.679573 17.514413 -204.012794 8.201623 -301.540578 17.215434
13.100000 -10129.112849 2.308765 -9836.251982 17.199005 -191.669285 8.287456 -292.860868 16.963411
13.200000 -10206.524010 2.413577 -9955.827653 15.183499 -173.458472 7.414957 -250.696357 15.042493
13.300000 -10286.422920 2.438498 -10072.999601 14.813178 -146.735482 7.514325 -213.423319 14.739268
13.400000 -10361.313406 2.352795 -10144.754351 15.261190 -147.998962 7.330836 -216.559055 15.180423
13.500000 -10442.155251 2.403199 -10273.183440 12.519534 -123.504108 6.550288 -168.971811 12.311011
13.600000 -10512.071620 2.394035 -10349.278560 13.136235 -114.627748 6.321873 -162.793060 12.954207
13.700000 -10595.831011 2.363490 -10439.161360 14.004027 -112.636448 7.280136 -156.669651 13.453930
13.800000 -10672.880117 2.111495 -10532.957915 11.822998 -106.092057 6.656129 -139.922202 11.765492
13.900000 -10750.094740 2.528473 -10640.843098 11.032096 -86.850159 5.774351 -109.251643 10.499191
14.000000 -10824.313051 2.441606 -10707.670197 10.937729 -96.651711 6.112041 -116.642854 10.525176
14.100000 -10905.201011 2.335524 -10826.490609 10.326634 -85.230334 6.883541 -78.710402 10.036185
14.200000 -10983.179555 2.413874 -10910.178138 8.940324 -81.771107 6.271756 -73.001417 8.792420
14.300000 -11061.473734 2.588304 -10986.657377 8.618235 -81.564505 6.513920 -74.816357 8.318868
14.400000 -11137.918976 2.444738 -11074.444408 8.125123 -66.812239 5.537639 -63.474568 7.801489
14.500000 -11212.943724 2.465698 -11175.316813 7.155792 -60.020490 5.702105 -37.626911 6.640112
14.600000 -11293.891073 2.433216 -11246.727102 7.392213 -60.232655 6.135398 -47.163970 6.955706
14.700000 -11371.675781 2.359472 -11335.842385 6.376102 -50.641805 5.854663 -35.833397 5.928779
14.800000 -11446.680218 2.281602 -11401.369185 7.379796 -66.480133 7.604894 -45.311033 6.856004
14.900000 -11521.995339 2.332442 -11484.135188 6.280293 -56.553837 7.983851 -37.860151 5.922902
15.000000 -11598.431047 2.363059 -11578.436196 4.748278 -38.817033 5.894724 -19.994850 4.154689
15.100000 -11676.648911 2.390898 -11664.001953 4.527373 -40.074595 6.691550 -12.646957 3.670381
15.200000 -11756.069301 2.215810 -11732.688733 5.578082 -51.676520 8.045773 -23.380567 5.051304
15.300000 -11834.569468 2.275893 -11814.012016 4.710420 -35.992261 6.129046 -20.557452 3.973765
15.400000 -11910.505047 2.293717 -11888.382671 5.265759 -52.289717 8.205811 -22.122376 4.759015
15.500000 -11988.706469 2.319767 -11974.666810 5.277107 -46.039453 13.639894 -14.039659 4.557848
15.600000 -12062.201187 2.332436 -12058.981372 2.879347 -26.039520 7.137992 -3.219816 1.613473
15.700000 -12139.091419 2.227191 -12126.738049 3.556452 -43.892899 7.983306 -12.353371 2.854710
15.800000 -12221.543949 2.539814 -12210.904663 3.724573 -36.513698 8.773794 -10.639286 2.813808
15.900000 -12297.416566 2.407956 -12285.405974 4.506098 -44.137610 12.537387 -12.010592 3.708178
16.000000 -12372.980783 2.284880 -12365.024984 3.450006 -45.470125 13.295597 -7.955799 2.649688
16.100000 -12452.295071 2.371527 -12445.354389 3.430076 -35.254468 9.571659 -6.940682 2.223742
16.200000 -12526.322580 2.404100 -12520.895496 3.057732 -50.413699 15.783737 -5.427085 1.846305
16.300000 -12603.277158 2.513543 -12598.566222 3.699634 -46.828496 16.642113 -4.710937 2.854202
16.400000 -12680.694352 2.420305 -12675.289531 3.858915 -65.760642 20.994320 -5.404822 3.048763
16.500000 -12759.919218 2.414109 -12756.546946 2.711976 -28.734838 7.839592 -3.372273 1.195617
16.600000 -12837.223380 2.288573 -12834.487027 2.898557 -31.629649 11.437418 -2.736354 1.615777
16.700000 -12913.201326 2.602353 -12913.572584 2.720085 -29.048905 12.647750 0.371258 0.751703
16.800000 -12989.502997 2.537348 -12989.113427 2.618485 -12.980562 6.146190 -0.389570 0.575262
16.900000 -13069.943505 2.469141 -13068.016406 2.863713 -19.789572 10.212856 -1.927099 1.427684
17.000000 -13151.944292 2.369049 -13151.213837 2.525290 -55.637005 35.493713 -0.730455 0.775890


==> anc/Fig_2/Fig_2_1/table_L2_4_off.txt <==
#b L0 L0sem Lsp Lspsem Lr Lrsem Lrem Lremsem
0.000000 0.000004 0.000010 -2.432305 3.065345 0.827051 3.909231 2.426228 3.057678
0.100000 -75.826106 0.000010 -11.130768 2.909365 -59.687541 3.919518 -64.723166 2.902216
0.200000 -151.652209 0.000010 -26.543836 2.952170 -112.358449 4.087181 -125.108373 2.952170
0.300000 -227.478295 0.000010 -34.162665 2.943090 -170.747154 3.930470 -193.315630 2.943090
0.400000 -303.304431 0.000010 -47.752132 3.082918 -228.319653 4.028288 -255.671680 3.077517
0.500000 -379.130507 0.000010 -55.806414 3.067811 -286.013881 3.965498 -323.324093 3.067810
0.600000 -454.956621 0.000010 -66.707166 3.210582 -342.962580 3.878098 -388.416223 3.206884
0.700000 -530.782711 0.000010 -82.406587 3.054246 -398.269255 3.902247 -448.376125 3.054246
0.800000 -606.608810 0.000010 -93.395441 3.375012 -456.489194 4.151915 -513.446857 3.374650
0.900000 -682.434936 0.000010 -110.175251 3.551589 -513.816059 4.282504 -572.259685 3.551589
1.000000 -758.261029 0.000010 -115.246398 3.527245 -576.415545 4.343375 -643.014631 3.527245
1.100000 -834.087133 0.000010 -130.687139 3.486340 -623.542290 4.119805 -703.399995 3.486339
1.200000 -909.913237 0.000010 -148.345582 3.800473 -681.334153 4.462076 -761.567654 3.800472
1.300000 -985.739325 0.000009 -167.388473 3.993839 -733.771120 4.352082 -818.350852 3.993839
1.400000 -1061.565448 0.000010 -190.153723 4.257219 -782.077334 4.803239 -871.411724 4.257218
1.500000 -1137.391541 0.000010 -201.673502 4.306605 -836.299349 4.728578 -935.718039 4.306606
1.600000 -1213.217636 0.000010 -221.104591 4.573165 -886.146072 5.304276 -992.113045 4.573165
1.700000 -1289.043728 0.000010 -233.735899 4.660728 -944.961114 4.973927 -1055.307829 4.660728
1.800000 -1364.869863 0.000009 -255.805977 4.652833 -994.587725 5.290872 -1109.063886 4.652833
1.900000 -1440.695948 0.000010 -279.618456 4.722422 -1040.894691 5.017234 -1161.077492 4.722422
2.000000 -1516.522034 0.000011 -296.479694 5.437595 -1094.991187 5.766278 -1220.042341 5.437595
2.100000 -1592.348148 0.000010 -325.549337 5.704009 -1136.295419 5.743705 -1266.798811 5.704010
2.200000 -1668.174257 0.000010 -354.512290 5.726207 -1178.038513 6.188602 -1313.661967 5.726206
2.300000 -1744.000358 0.000010 -383.047758 6.103613 -1229.921776 6.333755 -1360.952600 6.103612
2.400000 -1819.826463 0.000010 -410.726479 6.375252 -1273.735869 6.636663 -1409.099984 6.375253
2.500000 -1895.652561 0.000010 -432.391566 5.864231 -1321.063008 6.019807 -1463.260995 5.864231
2.600000 -1971.478676 0.000010 -472.068015 6.909290 -1354.807537 6.927107 -1499.410661 6.909290
2.700000 -2047.304761 0.000010 -492.352255 6.869664 -1406.300337 6.748668 -1554.952506 6.869664
2.800000 -2123.130875 0.000010 -522.502797 6.717472 -1448.361891 6.897480 -1600.628078 6.717472
2.900000 -2198.956965 0.000009 -582.124940 7.337329 -1452.771975 7.156937 -1616.832025 7.337329
3.000000 -2274.783079 0.000010 -599.883017 7.398440 -1516.918682 7.456191 -1674.900062 7.398440
3.100000 -2350.609187 0.000010 -643.901267 8.127021 -1549.964522 8.238853 -1706.707920 8.127020
3.200000 -2426.435272 0.000010 -683.113483 8.169928 -1583.808447 7.909597 -1743.321789 8.169927
3.300000 -2502.261373 0.000010 -718.237403 8.055089 -1618.898788 7.842058 -1784.023970 8.055090
3.400000 -2578.087473 0.000010 -757.018248 8.060117 -1657.413295 7.922628 -1821.069226 8.060117
3.500000 -2653.913575 0.000011 -817.530216 8.876023 -1670.088028 8.558974 -1836.383359 8.876022
3.600000 -2729.739690 0.000010 -848.362926 8.597227 -1712.404278 8.614796 -1881.376764 8.597227
3.700000 -2805.565786 0.000009 -912.881455 8.853373 -1722.942982 8.680489 -1892.684331 8.853374
3.800000 -2881.391883 0.000010 -962.063615 9.262464 -1750.952262 8.884529 -1919.328269 9.262464
3.900000 -2957.217983 0.000011 -1021.570120 9.167717 -1759.942324 9.108115 -1935.647863 9.167718
4.000000 -3033.044106 0.000011 -1065.510773 10.197647 -1797.753560 9.884908 -1967.533333 10.197646
4.100000 -3108.870217 0.000011 -1110.021269 8.583195 -1818.024998 8.341452 -1998.848948 8.583194
4.200000 -3184.696306 0.000011 -1168.296866 9.967696 -1842.288625 9.886099 -2016.399440 9.967696
4.300000 -3260.522394 0.000011 -1226.749777 10.134462 -1856.782894 9.814326 -2033.772617 10.134461
4.400000 -3336.348522 0.000010 -1301.817586 10.424598 -1858.240801 10.125973 -2034.530936 10.424598
4.500000 -3412.174603 0.000010 -1351.832190 11.410660 -1884.378564 10.984019 -2060.342413 11.410659
4.600000 -3488.000709 0.000010 -1446.123331 11.290168 -1862.057207 10.972706 -2041.877378 11.290169
4.700000 -3563.826801 0.000011 -1488.643516 11.112368 -1899.099088 10.872522 -2075.183285 11.112367
4.800000 -3639.652918 0.000011 -1565.884653 10.894877 -1898.424317 10.775970 -2073.768265 10.894877
4.900000 -3715.479031 0.000010 -1634.672123 11.730644 -1906.424731 11.478192 -2080.806908 11.730644
5.000000 -3791.305124 0.000011 -1693.910073 12.243822 -1921.021510 11.919251 -2097.395051 12.243821
5.100000 -3867.131232 0.000011 -1774.750667 11.116538 -1914.766143 11.042862 -2092.380565 11.116539
5.200000 -3942.957327 0.000011 -1837.174011 11.460119 -1929.727613 11.079963 -2105.783316 11.460118
5.300000 -4018.783420 0.000011 -1937.499290 12.061227 -1910.034312 11.771392 -2081.284129 12.061226
5.400000 -4094.609541 0.000011 -1994.673444 12.255070 -1926.092390 11.811269 -2099.936097 12.255069
5.500000 -4170.435636 0.000011 -2089.971763 12.217404 -1908.610014 11.974339 -2080.463873 12.217404
5.600000 -4246.261738 0.000012 -2155.669034 12.175167 -1920.483545 11.850313 -2090.592703 12.175166
5.700000 -4322.087843 0.000012 -2240.582787 12.350933 -1911.782434 12.145012 -2081.505056 12.350933
5.800000 -4397.913949 0.000012 -2339.223059 12.448698 -1890.472324 12.009824 -2058.690890 12.448698
5.900000 -4473.740047 0.000012 -2408.116661 12.527570 -1899.793220 12.168154 -2065.623386 12.527569
6.000000 -4549.566139 0.000012 -2507.405532 12.272604 -1876.514645 12.015740 -2042.160607 12.272604
6.100000 -4625.392254 0.000011 -2594.074570 12.096505 -1869.532765 11.827565 -2031.317685 12.096505
6.200000 -4701.218361 0.000012 -2710.948478 12.080198 -1831.667132 11.749404 -1990.269884 12.080198
6.300000 -4777.044436 0.000013 -2769.035955 12.209263 -1847.686678 11.940427 -2008.008481 12.209264
6.400000 -4852.870562 0.000012 -2879.738997 13.208399 -1816.339982 12.908844 -1973.131566 13.208398
6.500000 -4928.696673 0.000012 -2967.910956 12.115612 -1804.952382 11.745121 -1960.785717 12.115611
6.600000 -5004.522770 0.000013 -3066.343276 12.437041 -1784.341784 12.165043 -1938.179494 12.437040
6.700000 -5080.348851 0.000014 -3146.308405 12.491567 -1780.880051 12.134321 -1934.040446 12.491568
6.800000 -5156.174939 0.000014 -3242.452380 12.195082 -1761.974214 11.694545 -1913.722558 12.195082
6.900000 -5232.001072 0.000013 -3353.059119 12.430527 -1732.598713 12.026071 -1878.941953 12.430527
7.000000 -5307.827188 0.000014 -3467.048484 12.825673 -1694.190374 12.498930 -1840.778704 12.825673
7.100000 -5383.653280 0.000014 -3559.665914 13.060418 -1680.227568 12.551780 -1823.987366 13.060419
7.200000 -5459.479380 0.000014 -3670.595921 12.191660 -1650.075670 11.980124 -1788.883459 12.191661
7.300000 -5535.305487 0.000015 -3788.747568 12.186224 -1608.614404 11.985771 -1746.557918 12.186224
7.400000 -5611.131578 0.000015 -3887.926985 12.248273 -1587.983541 12.004405 -1723.204593 12.248272
7.500000 -5686.957689 0.000015 -3959.623276 12.802694 -1594.506019 12.468587 -1727.334413 12.802694
7.600000 -5762.783784 0.000016 -4104.786494 12.496779 -1529.865478 12.134944 -1657.997290 12.496779
7.700000 -5838.609875 0.000016 -4203.833995 11.958560 -1504.394652 11.809310 -1634.775879 11.958559
7.800000 -5914.435971 0.000015 -4280.862466 12.523719 -1505.004530 12.178941 -1633.573506 12.523721
7.900000 -5990.262081 0.000018 -4406.438754 12.727606 -1460.034076 12.314607 -1583.823327 12.727608
8.000000 -6066.088200 0.000017 -4517.558293 12.761068 -1427.496810 12.445911 -1548.529907 12.761069
8.100000 -6141.914289 0.000017 -4620.632005 12.109204 -1403.598475 11.837077 -1521.282284 12.109205
8.200000 -6217.740391 0.000019 -4743.094801 11.279511 -1360.447417 10.982754 -1474.645590 11.279512
8.300000 -6293.566512 0.000018 -4836.567823 11.239175 -1347.085630 11.078627 -1456.998689 11.239173
8.400000 -6369.392621 0.000020 -4946.836542 12.050459 -1311.359142 11.925202 -1422.556078 12.050459
8.500000 -6445.218749 0.000019 -5057.357794 12.620367 -1280.722427 12.282747 -1387.860955 12.620367
8.600000 -6521.044812 0.000020 -5170.779333 11.388741 -1243.409199 11.189024 -1350.265479 11.388740
8.700000 -6596.870915 0.000021 -5288.343990 11.479442 -1204.820779 11.233623 -1308.526925 11.479443
8.800000 -6672.697005 0.000019 -5388.220531 11.423922 -1184.923383 11.107196 -1284.476474 11.423919
8.900000 -6748.523104 0.000021 -5517.871038 10.946867 -1134.359476 10.559587 -1230.652066 10.946866
9.000000 -6824.349220 0.000021 -5616.198223 11.631779 -1112.192349 11.307771 -1208.150997 11.631779
9.100000 -6900.175350 0.000023 -5741.011212 11.027093 -1065.905467 10.673533 -1159.164138 11.027091
9.200000 -6976.001441 0.000023 -5823.819350 10.922099 -1063.226193 10.643593 -1152.182091 10.922100
9.300000 -7051.827505 0.000022 -5969.514833 11.294308 -995.401556 10.968268 -1082.312672 11.294307
9.400000 -7127.653656 0.000023 -6058.706973 10.939976 -984.910460 10.592376 -1068.946683 10.939978
9.500000 -7203.479691 0.000025 -6170.382257 11.114134 -950.780133 10.813976 -1033.097434 11.114133
9.600000 -7279.305833 0.000023 -6302.523016 11.058285 -899.332416 10.846681 -976.782817 11.058284
9.700000 -7355.131960 0.000026 -6417.189901 10.512278 -860.996497 10.172364 -937.942059 10.512279
9.800000 -7430.958024 0.000025 -6527.753726 11.075403 -830.234062 10.751975 -903.204297 11.075403
9.900000 -7506.784175 0.000024 -6639.021739 11.243719 -794.018310 10.870309 -867.762437 11.243722
10.000000 -7582.610185 0.000026 -6741.222594 10.535192 -772.703380 10.230345 -841.387592 10.535195
10.100000 -7658.436308 0.000025 -6842.652102 10.896320 -749.063576 10.576133 -815.784206 10.896319
10.200000 -7734.262456 0.000027 -6960.293816 10.400187 -710.769758 10.041280 -773.968640 10.400186
10.300000 -7810.088554 0.000028 -7063.755180 10.826041 -686.322976 10.421370 -746.333374 10.826041
10.400000 -7885.914630 0.000028 -7162.327731 9.806519 -663.553685 9.396049 -723.586900 9.806521
10.500000 -7961.740827 0.000029 -7268.243783 9.853272 -636.308067 9.543351 -693.497044 9.853272
10.600000 -8037.566861 0.000030 -7416.307057 9.447468 -567.031477 9.123355 -621.259804 9.447468
10.700000 -8113.393033 0.000030 -7489.325967 10.363990 -570.896761 10.050135 -624.067065 10.363989
10.800000 -8189.219127 0.000030 -7589.853402 9.846643 -549.675739 9.528655 -599.365725 9.846645
10.900000 -8265.045219 0.000032 -7717.703726 9.122568 -500.325907 8.757421 -547.341494 9.122568
11.000000 -8340.871290 0.000033 -7812.210353 9.292835 -483.247440 8.905140 -528.660938 9.292837
11.100000 -8416.697330 0.000032 -7919.663894 9.144178 -455.819918 8.748538 -497.033436 9.144177
11.200000 -8492.523436 0.000031 -8022.476755 8.627234 -428.889214 8.266854 -470.046681 8.627234
11.300000 -8568.349596 0.000034 -8126.010987 8.582912 -405.445873 8.271405 -442.338609 8.582912
11.400000 -8644.175719 0.000035 -8226.004409 7.850273 -382.400494 7.589716 -418.171311 7.850275
11.500000 -8720.001787 0.000036 -8321.222077 8.928455 -364.615934 8.580953 -398.779710 8.928455
11.600000 -8795.827906 0.000036 -8429.754937 8.156760 -334.505499 7.855776 -366.072969 8.156763
11.700000 -8871.653958 0.000034 -8540.204002 7.576178 -301.930597 7.200024 -331.449956 7.576177
11.800000 -8947.480043 0.000034 -8616.113213 7.837256 -302.446493 7.543027 -331.366830 7.837257
11.900000 -9023.306156 0.000037 -8719.225165 7.410124 -276.610272 7.130565 -304.080991 7.410125
12.000000 -9099.132250 0.000036 -8814.266010 7.239053 -259.675913 6.922937 -284.866240 7.239053
12.100000 -9174.958430 0.000040 -8915.358962 7.320681 -235.654113 7.018418 -259.599468 7.320680
12.200000 -9250.784508 0.000039 -9003.099373 7.228954 -224.464688 6.898180 -247.685135 7.228953
12.300000 -9326.610637 0.000042 -9110.077991 6.638440 -196.413912 6.356243 -216.532646 6.638441
12.400000 -9402.436679 0.000038 -9207.319970 6.553342 -177.363958 6.212858 -195.116709 6.553341
12.500000 -9478.262770 0.000041 -9275.351599 6.044672 -185.322092 5.736778 -202.911171 6.044670
12.600000 -9554.089000 0.000040 -9383.652377 5.860855 -155.677204 5.557940 -170.436623 5.860855
12.700000 -9629.915033 0.000044 -9464.418538 5.852542 -150.622880 5.613190 -165.496495 5.852540
12.800000 -9705.741155 0.000042 -9560.431935 5.613279 -132.780829 5.343081 -145.309220 5.613280
12.900000 -9781.567235 0.000041 -9657.604871 5.051064 -115.629875 4.824833 -123.962364 5.051064
13.000000 -9857.393399 0.000042 -9740.958649 4.866472 -108.911419 4.715249 -116.434750 4.866473
13.100000 -9933.219459 0.000044 -9821.641189 4.669486 -103.231423 4.487297 -111.578271 4.669487
13.200000 -10009.045557 0.000043 -9919.410500 4.242106 -85.901212 4.177331 -89.635057 4.242106
13.300000 -10084.871636 0.000044 -9992.834637 4.769591 -88.727652 4.719533 -92.036999 4.769589
13.400000 -10160.697734 0.000043 -10079.265681 4.153181 -78.976659 4.101511 -81.432053 4.153185
13.500000 -10236.523851 0.000047 -10171.674167 3.628808 -67.678742 3.746589 -64.849684 3.628808
13.600000 -10312.349999 0.000046 -10248.882823 3.958174 -64.510525 4.145139 -63.467175 3.958172
13.700000 -10388.175963 0.000050 -10328.482634 4.167915 -65.722631 4.601372 -59.693329 4.167918
13.800000 -10464.002181 0.000048 -10399.832710 4.266172 -70.481533 4.692829 -64.169472 4.266171
13.900000 -10539.828156 0.000047 -10487.173244 4.079215 -61.651316 4.807726 -52.654912 4.079216
14.000000 -10615.654340 0.000048 -10571.121198 2.929446 -52.563868 3.317962 -44.533142 2.929443
14.100000 -10691.480470 0.000051 -10657.867144 2.885523 -44.319864 3.719237 -33.613326 2.885520
14.200000 -10767.306508 0.000051 -10737.175400 2.467595 -41.457036 3.255321 -30.131108 2.467600
14.300000 -10843.132609 0.000049 -10813.757059 2.562912 -41.957402 3.524197 -29.375550 2.562913
14.400000 -10918.958831 0.000050 -10897.180028 2.121754 -35.064524 3.326411 -21.778803 2.121757
14.500000 -10994.784755 0.000052 -10970.678122 2.349833 -39.534072 3.689357 -24.106633 2.349831
14.600000 -11070.610956 0.000056 -11051.798749 2.138411 -31.511658 3.537542 -18.812207 2.138415
14.700000 -11146.436998 0.000049 -11131.629951 1.647739 -29.581977 3.081588 -14.807046 1.647741
14.800000 -11222.263172 0.000052 -11207.917781 1.727436 -28.556304 3.382808 -14.345391 1.727440
14.900000 -11298.089243 0.000054 -11281.037043 2.014810 -34.347770 3.821971 -17.052200 2.014812
15.000000 -11373.915337 0.000052 -11362.582807 1.484440 -26.582587 3.355041 -11.332530 1.484441
15.100000 -11449.741508 0.000054 -11442.115130 1.356324 -20.574592 3.755097 -7.626378 1.356320
15.200000 -11525.567547 0.000053 -11518.028521 1.253350 -25.145605 3.955069 -7.539026 1.253344
15.300000 -11601.393712 0.000058 -11594.081958 1.258069 -27.928448 4.425326 -7.311755 1.258070
15.400000 -11677.219703 0.000055 -11670.427775 1.323636 -27.613335 5.122798 -6.791928 1.323634
15.500000 -11753.045813 0.000056 -11746.834785 1.209903 -26.706089 4.869365 -6.211029 1.209902
15.600000 -11828.871924 0.000059 -11824.319616 1.132751 -22.402559 5.527283 -4.552308 1.132753
15.700000 -11904.698058 0.000057 -11899.691140 1.065498 -25.535719 5.113468 -5.006917 1.065497
15.800000 -11980.524227 0.000061 -11977.196252 1.145327 -24.528775 8.704467 -3.327975 1.145329
15.900000 -12056.350285 0.000056 -12052.669340 0.859901 -25.973386 5.490358 -3.680944 0.859900
16.000000 -12132.176280 0.000058 -12129.396403 0.781745 -21.302799 5.579239 -2.779877 0.781748
16.100000 -12208.002507 0.000062 -12205.757627 0.589535 -24.710738 5.408628 -2.244880 0.589533
16.200000 -12283.828638 0.000064 -12280.992799 0.814576 -23.809252 6.412757 -2.835840 0.814574
16.300000 -12359.654657 0.000062 -12358.544239 0.374672 -12.579005 4.360141 -1.110418 0.374672
16.400000 -12435.480679 0.000058 -12434.246381 0.481780 -21.723415 7.550687 -1.234298 0.481780
16.500000 -12511.306948 0.000062 -12508.957587 0.741466 -30.945825 8.995694 -2.349361 0.741466
16.600000 -12587.132950 0.000063 -12586.030535 0.425195 -16.816951 6.375627 -1.102414 0.425195
16.700000 -12662.959092 0.000060 -12662.266784 0.422785 -11.935779 7.202465 -0.692308 0.422791
16.800000 -12738.785230 0.000065 -12738.130652 0.288421 -18.686837 7.135698 -0.654578 0.288426
16.900000 -12814.611197 0.000063 -12814.473624 0.098882 -4.113337 5.138821 -0.137572 0.098888
17.000000 -12890.437264 0.000065 -12890.148060 0.213431 -17.231058 12.412091 -0.289203 0.213433


==> anc/Fig_2/Fig_2_2/README.txt <==
In order to generate Fig. 2(2), run the plotting script "plot_data_points.py", which will plot the data points stored in "tableL8_7.txt", "tableL8_7_off.txt" and "tableL8_7_off_testparticles.txt".

The data points were generated by analogous to Fig. 1 but for all three SMASH config files "SMASH_config_frozen.yaml", "SMASH_config_off.yaml" and "SMASH_config_off_testparticles.yaml". The SMASH output files can then be analyzed by running "analysis_SMASH_output.py" (output file name needs to be adjusted). This will create the tables "tableL8_7.txt", "tableL8_7_off.txt" and "tableL8_7_off_testparticles.txt".


==> anc/Fig_2/Fig_2_2/SMASH_config_frozen.yaml <==
Version: 1.8 # minimal SMASH version to use with this config file

Logging:
    default: INFO

General:
    Modus:          Collider
    Time_Step_Mode: Fixed
    Delta_Time:     0.1
    End_Time:       200.0
    Randomseed:     -1
    Nevents:        400

Output:
    Output_Interval: 200.0
    Particles:
        Format:          ["Oscar2013"]
        Extended: True
        Only_Final: No

Modi:
    Collider:
        Impact:
            Value: 0.0
        Projectile:
            Particles: {2212: 79, 2112: 118} #Gold197
        Target:
            Particles: {2212: 79, 2112: 118} #Gold197

        Sqrtsnn: 8.7
        Fermi_Motion: "frozen"


==> anc/Fig_2/Fig_2_2/SMASH_config_off.yaml <==
Version: 1.8 # minimal SMASH version to use with this config file

Logging:
    default: INFO

General:
    Modus:          Collider
    Time_Step_Mode: Fixed
    Delta_Time:     0.1
    End_Time:       200.0
    Randomseed:     -1
    Nevents:        400

Output:
    Output_Interval: 200.0
    Particles:
        Format:          ["Oscar2013"]
        Extended: True
        Only_Final: No

Modi:
    Collider:
        Impact:
            Value: 0.0
        Projectile:
            Particles: {2212: 79, 2112: 118} #Gold197
        Target:
            Particles: {2212: 79, 2112: 118} #Gold197

        Sqrtsnn: 8.7
        Fermi_Motion: "off"


==> anc/Fig_2/Fig_2_2/SMASH_config_off_testparticles.yaml <==
Version: 1.8 # minimal SMASH version to use with this config file

Logging:
    default: INFO

General:
    Modus:          Collider
    Time_Step_Mode: Fixed
    Delta_Time:     0.1
    Testparticles:  20
    End_Time:       200.0
    Randomseed:     -1
    Nevents:        400

Output:
    Output_Interval: 200.0
    Particles:
        Format:          ["Oscar2013"]
        Extended: True
        Only_Final: No

Modi:
    Collider:
        Impact:
            Value: 0.0
        Projectile:
            Particles: {2212: 79, 2112: 118} #Gold197
        Target:
            Particles: {2212: 79, 2112: 118} #Gold197

        Sqrtsnn: 8.7
        Fermi_Motion: "off"


==> anc/Fig_2/Fig_2_2/analysis_SMASH_output.py <==
# modules
import os
#import sys
#import math as ma
import numpy as np
import pandas as pd
#import itertools as it
#from collections import defaultdict


# explanation:
#Get L_y for different b values. Third version!
#For example you use a Gold-Gold collision with onlyFinal=off in the
#config.yaml file, endTime should be 200 and timeStep should also
#be 200 so that you don't create too much unused data.
#This script only uses time={-2.???,200} and more than one event.
#Analyses different 'particle_lists.oscar' files from different
#directories in data, which represent different b values.
#'L_rem=L_0-L_sp'!
#L_r is therefor simply the summed angular momentum of particles that collide or
#have collided.
#
#To use this script, you have to set the 4 important values directly at the beginning
#of the script.


# define important values for the analysis
delta_b = 0.5
firstdir = 0
lastdir = 30
AIM_FILE = 'table_L8_7_frozen.txt'


def calc_numb_dir(firstdir, lastdir):
    # calculate the amount of considered directories
    return lastdir - firstdir + 1

# having the amount of considered directories in a variable
directories = calc_numb_dir(firstdir, lastdir)

def dir_to_b(it):
    # calculates the actual impact parameter b
    # dir in the sense of starting with dir 0 actually
    return delta_b*int(it)


def dir_to_path(i):
    # returns the correct PATH for the file, that must be analyzed
    return os.getcwd() + '/data/' + str(i+firstdir) +\
           '/particle_lists.oscar'


#define important constants
unit_conv = 5.0677307177 #from fm to GeV^{-1}
epsilon = 0.001


def marcos_analysis_function(target):
    
    # read in the relevant columns of the oscar file in a panda dataframe df
    with open(dir_to_path(target), 'r') as data:
        df = pd.read_csv(data, sep=' ', header=None, usecols=[0,1,2,3,6,7,8,12],
                         dtype=np.float64, skipinitialspace=True,
                         names=['time','rx','ry','rz','px','py','pz','ncoll'],
                         comment='#') 
    
    
    
    #print(df)
    #print(df.index)
    #print(df.describe())
    
    #getting only the time before collision and the last time value
    #so I'm eliminating t=0.0 !  ==>  e.g. {-2.04818,200.0}
    #print(df[df.time.lt(-epsilon) | df.time.gt(epsilon)])
    df = df[df.time.lt(-epsilon) | df.time.gt(epsilon)]
    #print(df)
    df.reset_index(drop=True, inplace=True)
    #print(df)
    
    # functions
    # calculating the angular-momentum, having  r in fm
    # and p in GeV; ang-mom then is unitless
    def ang_mom_y(row):
        return unit_conv*(row['rz']*row['px']-row['rx']*row['pz'])
    
    
    #create new column, where the angular momentum is saved
    df['ly'] = df.apply(ang_mom_y, axis=1)
    
    #print(df)
    
    
    #don't need these columns anymore
    del df['rx']
    del df['ry']
    del df['rz']
    del df['px']
    del df['py']
    del df['pz']
    
    
    #print(df)
    
    #create an event column which is pre-filled with 0
    df['event'] = 0
    
    #print(df)
    #print(len(df))
    
    #helping list, to seperate the events at the end
    cuts = [0]
    
    
    #get the index of a new event in cuts
    for i in range(1,len(df)):
        if (df.iloc[i,0] < df.iloc[i-1,0]):
            cuts.append(i)
    
    #print(cuts)
    N_evts = len(cuts)
    #print(N_evts)
    
    #get the first index, that isn't in df anymore, for further seperations in the event column
    cuts.append(len(df))
    #print(cuts)
    
    #print(df)
    
    
    #correctly fill the event column, which has the column index 4
    #shift by 1 because event 0 is already correctly filled
    for i in range(N_evts-1):
        df.iloc[cuts[i+1]:cuts[i+2],3] = i+1
    
    #print(df)
    #print(df.describe())
    
    
    
    ########################################################################################
    ##the totals
    #df_tot = df.groupby(['event', 'time'])['ly'].sum().reset_index(name='ly_tot')
    ##print(df_tot)
    #
    #ly_tot_mean = df_tot.groupby(['time'])['ly_tot'].mean().reset_index(name='ly_tot_mean')
    ##print(ly_tot_mean)
    #
    #N_timesteps = len(ly_tot_mean)
    ##print(N_timesteps)
    #
    #ly_tot_std = df_tot.groupby(['time'])['ly_tot'].std().reset_index(name='ly_tot_std')
    ##print(ly_tot_std)
    #ly_tot_sem = df_tot.groupby(['time'])['ly_tot'].sem().reset_index(name='ly_tot_sem')
    ##print(ly_tot_sem)
    #
    ##print(ly_tot_sem.iloc[1,1])
    ##print(type(ly_tot_sem.iloc[1,1]))
    #
    #
    ########################################################################################
    ##extract ly_0
    #ly_0_mean_prim = ly_tot_mean.iloc[0,1]
    #print(ly_0_mean_prim)
    #
    #ly_0_std_prim = ly_tot_std.iloc[0,1]
    #print(ly_0_std_prim)
    #
    #ly_0_sem_prim = ly_tot_sem.iloc[0,1]
    #print(ly_0_sem_prim)
    #
    ########################################################################################
    #particles without collision... (spectators)
    
    #print(df[df.ncoll.eq(0) & df.pto.eq(0)])
    df_sp = df[df.time.gt(epsilon) & df.ncoll.eq(0)]
    #print(df_sp)
    del df_sp['ncoll']
    del df_sp['time']
    
    df_sp.reset_index(drop=True, inplace=True)
    #print(df_sp)
    
    df_sp = df_sp.groupby(['event'])['ly'].sum().reset_index(name='ly_sp')
    #print(df_sp)
    
    ly_sp_mean = df_sp['ly_sp'].mean()
    #print(ly_sp_mean)
    #print(type(ly_sp_mean))
    
    ly_sp_std = df_sp['ly_sp'].std()
    #print(ly_sp_std)
    ly_sp_sem = df_sp['ly_sp'].sem()
    #print(ly_sp_sem)
    
    
    ########################################################################################
    #remaining angular momentum indirectly calculated: L_rem=L_0-L_sp
    #and the initial angular momentum L_0
    
    df_0 = df[df.time.lt(-epsilon)]
    #print(df_0)
    
    del df_0['ncoll']
    del df_0['time']
    
    df_0.reset_index(drop=True, inplace=True)
    #print(df_0)
    
    df_0 = df_0.groupby(['event'])['ly'].sum().reset_index(name='ly_0')
    #print(df_0)
    
    ly_0_mean = df_0['ly_0'].mean()
    #print(ly_0_mean)
    #print(type(ly_0_mean))
    
    ly_0_std = df_0['ly_0'].std()
    #print(ly_0_std)
    ly_0_sem = df_0['ly_0'].sem()
    #print(ly_0_sem)
    
    df_rem = df_0.copy()
    #print(df_rem)
    
    #L_rem=L_0-L_sp
    if len(df_0)==len(df_sp):
        for i in range(N_evts):
            df_rem.iloc[i,1] = df_0.iloc[i,1] - df_sp.iloc[i,1]
    else:
        if len(df_sp)==0:
            for i in range(N_evts):
                df_rem.iloc[i,1] = df_0.iloc[i,1]
        else:
            i = 0
            jctr = 0
            j = df_sp.iloc[jctr,0]
            end = df_sp.iloc[len(df_sp)-1,0]
            while j<end:
                if i<j:
                    df_rem.iloc[i,1] = df_0.iloc[i,1]
                    i += 1
                else:
                    df_rem.iloc[i,1] = df_0.iloc[i,1] - df_sp.iloc[jctr,1]
                    i += 1
                    jctr += 1
                    j = df_sp.iloc[jctr,0] 
            while i<len(df_0):
                if i<j:
                    df_rem.iloc[i,1] = df_0.iloc[i,1]
                    i += 1
                elif i==j:
                    df_rem.iloc[i,1] = df_0.iloc[i,1] - df_sp.iloc[jctr,1]
                    i += 1
                else:
                    df_rem.iloc[i,1] = df_0.iloc[i,1]
                    i += 1
    
    
    df_rem.rename(columns={'ly_0':'ly_rem'}, inplace=True)
    #print(df_rem)
    
    ly_rem_mean = df_rem['ly_rem'].mean()
    #print(ly_rem_mean)
    
    ly_rem_std = df_rem['ly_rem'].std()
    #print(ly_rem_std)
    ly_rem_sem = df_rem['ly_rem'].sem()
    #print(ly_rem_sem)
    
    
    ########################################################################################
    #particles with collision... ("remainers") L_r is directly calculated
    
    df_r = df[df.time.gt(epsilon) & df.ncoll.ne(0)]
    
    #print(df_r)
    
    del df_r['ncoll']
    del df_r['time']
    
    df_r.reset_index(drop=True, inplace=True)
    #print(df_r)
    
    
    df_r = df_r.groupby(['event'])['ly'].sum().reset_index(name='ly_r')
    #print(df_r)
    
    ly_r_mean = df_r['ly_r'].mean()
    #print(ly_r_mean)
    ly_r_std = df_r['ly_r'].std()
    #print(ly_r_std)
    ly_r_sem = df_r['ly_r'].sem()
    #print(ly_r_sem)
    
    ########################################################################################
    return [ly_0_mean, ly_0_sem, ly_sp_mean, ly_sp_sem, ly_r_mean, ly_r_sem,
            ly_rem_mean, ly_rem_sem]


# iterate over the amount of directories
for directory in range(directories):

    # get all the relevant quantities in result
    result = marcos_analysis_function(directory)
    # write the important results in the AIM_FILE data file
    f = open(AIM_FILE, 'a')
    if directory == 0:
        #only in the very first execution where b==0.0
        f.write('#b L0 L0sem Lsp Lspsem '\
                'Lr Lrsem Lrem Lremsem\n')
    # first column: b (impact parameter)
    f.write('%f ' %dir_to_b(directory))

    # ly0 (2 columns)
    f.write('%f ' %result[0]) # avg
    f.write('%f ' %result[1]) # sem

    # lysp (2 columns)
    f.write('%f ' %result[2]) # avg
    f.write('%f ' %result[3]) # sem

    # lyr (2 columns)
    f.write('%f ' %result[4]) # avg
    f.write('%f ' %result[5]) # sem

    # lyrem (2 columns)
    f.write('%f ' %result[6]) # avg
    f.write('%f\n' %result[7]) # sem

    f.close()
    # show, in which round you are... different round,
    # different impact parameter b
    print('Round', directory)




==> anc/Fig_2/Fig_2_2/plot_data_points.py <==
import pandas as pd
import numpy as np
import operator
import matplotlib.pyplot as plt
#import scipy.optimize as op
from scipy.signal import savgol_filter

plt.style.use('seaborn-whitegrid')

## import data
data_off = pd.read_csv('tableL8_7_off.txt', sep='\s+', comment='#',
                   header=None)

data_off_test = pd.read_csv('tableL8_7_off_testparticles.txt', sep='\s+', comment='#',
                   header=None)
#data_off = pd.DataFrame(data_off)

data = pd.read_csv('tableL8_7.txt', sep='\s+', comment='#',
                   header=None)
#data = pd.DataFrame(data)


# assigning the correct data
b = np.nan_to_num(data.iloc[:,0])
#L0 = data[1]
#L0sem = data[2]
#Lsp = data[3]
#Lspsem = data[4]
Lr = np.nan_to_num(data.iloc[:,5])
Lr = Lr*(-1.0) # to have the negative y direction...
Lrsem = np.nan_to_num(data.iloc[:,6])
#Lrem = data[7]
#Lremsem = data[8]

#L0off = data_off[1]
#L0semoff = data_off[2]
#Lspoff = data_off[3]
#Lspsemoff = data_off[4]
Lroff = np.nan_to_num(data_off.iloc[:,5])
Lroff = Lroff*(-1.0) # to have the negative y direction...
Lrsemoff = np.nan_to_num(data_off.iloc[:,6])
#Lremoff = data_off[7]
#Lremsemoff = data_off[8]

Lroff_test = np.nan_to_num(data_off_test.iloc[:,5])/20
Lroff_test = Lroff_test*(-1.0) # to have the negative y direction...
Lrsemoff_test = np.nan_to_num(data_off_test.iloc[:,6])/20



def select_b(lst):
    lste = []
    lste.append(lst[0])
    for i in range(1, len(lst), 2):
        lste.append(lst[i])
    lste.append(lst[-1])
    return lste

b_ = select_b(b)

def calc_lst(lst):
    lste = []
    lste.append(lst[0])
    for i in range(1, len(lst), 2):
        lste.append((lst[i-1]+lst[i]+lst[i+1])/3.0)
    lste.append(lst[-1])
    return lste

Lr_ = calc_lst(Lr)
Lrsem_ = calc_lst(Lrsem)

Lroff_ = calc_lst(Lroff)
Lrsemoff_ = calc_lst(Lrsemoff)

Lroff_test_ = calc_lst(Lroff_test)
Lrsemoff_test_ = calc_lst(Lrsemoff_test)



#savgol
#Lr
Lrsg = savgol_filter(Lr_, window_length=31, polyorder=4)
#indxLr = np.argmax(Lrsg)
#bmaxLr = 0.1 * indxLr
#Lrmax = np.amax(Lrsg)
#
#print(bmaxLr)
#print(Lrmax)
#print()
#
#LrOff
Lroffsg = savgol_filter(Lroff_, window_length=31, polyorder=4)
#indxLroff = np.argmax(Lroffsg)
#bmaxLroff = 0.1 * indxLroff
#Lroffmax = np.amax(Lroffsg)
#
#print(bmaxLroff)
#print(Lroffmax)

Lroffsg_test = savgol_filter(Lroff_test_, window_length=31, polyorder=4)


# find b_max for plot with testparticles
L_max_test_index, L_max_test = max(enumerate(Lroffsg_test), key=operator.itemgetter(1))
print("b_max: ", b_[L_max_test_index])


# plotting the outcome of the simulation

plt.figure(figsize=(6, 4.5))

linewidth=2.8

plt.plot(b_, Lroffsg, c='#03344A', lw=linewidth, label=r'$L_{r}$')
##plt.plot(b, -Lroff, c='#008080', lw=0.7, label='$L_{r\;off}$')
plt.fill_between(b_, np.add(Lroff_, Lrsemoff_), np.subtract(Lroff_, Lrsemoff_), alpha=0.5,
                 color='#03344A')

plt.plot(b_, Lrsg, c='#cc8b86', lw=linewidth, label=r'$L_{r, fr}$')
#plt.plot(b, -Lr, c='#008000', lw=0.7, label='$L_{r\;fr}$')
plt.fill_between(b_, np.add(Lr_, Lrsem_), np.subtract(Lr_, Lrsem_), alpha=0.5,
                 color='#cc8b86')

plt.plot(b_, Lroffsg_test, '--', c='#808080', lw=linewidth+0.4, label=r'$L_{r, test}$')
##plt.plot(b, -Lroff, c='#008080', lw=0.7, label='$L_{r\;off}$')
plt.fill_between(b_, np.add(Lroff_test_, Lrsemoff_test_), np.subtract(Lroff_test_, Lrsemoff_test_), 
                 alpha=0.35, color='#808080')

plt.title(r'$Au-Au\qquad$'\
          r'$\sqrt{s_{NN}}\;=\;8.7\;$GeV', fontsize=15)
plt.xlabel(r'$b \; $(fm)', fontsize=15)
plt.ylabel(r'$-L_{y}$', fontsize=15)

plt.tight_layout()

legend_line_size = 2.8
leg = plt.legend(frameon=True, framealpha=1, prop={'size': 16})
leg.get_lines()[0].set_linewidth(legend_line_size)
leg.get_lines()[1].set_linewidth(legend_line_size)
leg.get_lines()[2].set_linewidth(legend_line_size)

#plt.show()
plt.savefig('lyAuAu8_7FrOff_testparticles.pdf')



==> anc/Fig_2/Fig_2_2/tableL8_7.txt <==
#b L0 L0sem Lsp Lspsem Lr Lrsem Lrem Lremsem
0.000000 6.111151 7.142423 6.567704 15.843668 2.796016 17.985166 -0.407295 17.595969
0.100000 -439.855442 7.635281 -31.475204 16.399299 -404.583516 19.270147 -408.537614 18.127221
0.200000 -868.088095 7.291211 -98.164783 16.131517 -722.659284 19.742648 -769.923312 18.178023
0.300000 -1293.124745 7.092929 -112.815865 16.355882 -1141.151104 17.393285 -1181.437039 17.494332
0.400000 -1727.798826 6.876487 -193.697432 17.619102 -1486.738900 19.097042 -1534.101394 18.507441
0.500000 -2158.842169 7.665051 -209.357822 16.931432 -1865.564250 19.765516 -1949.484347 18.753251
0.600000 -2595.609913 6.704454 -284.849377 17.283709 -2226.208671 17.670707 -2311.472659 18.005226
0.700000 -3029.102110 7.175361 -337.208408 17.681030 -2589.600094 20.103207 -2692.736724 19.342614
0.800000 -3443.971112 7.157427 -392.559403 18.685275 -2937.615355 20.276027 -3052.393108 19.940644
0.900000 -3887.958493 6.731122 -482.151168 19.211534 -3275.385863 20.281733 -3407.012703 21.105247
1.000000 -4318.789283 7.436804 -504.677430 20.171955 -3661.531402 20.057560 -3815.373546 21.598281
1.100000 -4753.108112 7.616390 -523.148320 19.574002 -4091.218294 20.850605 -4231.267662 21.637381
1.200000 -5189.147797 7.054597 -615.214237 21.594889 -4411.604463 22.704310 -4575.471596 23.228987
1.300000 -5604.339116 7.032777 -657.869304 21.920209 -4785.767394 22.418664 -4948.114486 23.071623
1.400000 -6062.710449 7.080916 -714.015785 22.690391 -5133.346961 21.252143 -5348.694663 23.758265
1.500000 -6488.496668 7.195671 -771.102482 24.374202 -5496.528016 24.794542 -5717.394186 25.810794
1.600000 -6928.229009 7.491907 -858.874990 24.302817 -5848.880182 25.196965 -6069.354019 25.527153
1.700000 -7360.580056 7.234348 -945.569812 25.324524 -6168.496238 25.531303 -6419.738093 26.085473
1.800000 -7796.945743 7.429682 -1019.351226 26.610166 -6549.242092 25.631604 -6777.594518 27.701099
1.900000 -8220.882856 7.486828 -1105.253013 27.261493 -6844.021012 27.385592 -7115.629843 28.820496
2.000000 -8649.439934 7.452764 -1209.694103 30.268458 -7209.095616 28.234353 -7439.745831 31.808161
2.100000 -9077.163816 7.117743 -1234.224874 30.323836 -7568.904812 29.502753 -7842.938942 31.041807
2.200000 -9519.296114 7.447757 -1295.750406 29.891014 -7919.593434 29.626073 -8223.545708 31.034207
2.300000 -9945.307538 7.371591 -1445.410264 30.088984 -8220.911138 31.116151 -8499.897274 31.694719
2.400000 -10390.212765 7.349386 -1451.618714 32.576133 -8608.277124 31.580870 -8938.594051 33.385726
2.500000 -10804.850682 7.177621 -1564.680408 33.586039 -8892.451812 32.721358 -9240.170275 34.689220
2.600000 -11237.641239 7.493645 -1700.130548 36.413302 -9208.177190 36.955047 -9537.510692 37.427075
2.700000 -11680.743118 7.168170 -1851.241485 37.614836 -9521.920484 35.090476 -9829.501632 38.594705
2.800000 -12099.230871 7.058111 -1974.861685 40.681928 -9748.694820 38.142172 -10124.369186 41.453616
2.900000 -12543.778278 7.617869 -2052.228512 38.557872 -10135.466038 36.548659 -10491.549766 39.366211
3.000000 -12978.864740 7.123005 -2099.502380 37.890812 -10521.348065 37.064073 -10879.362360 38.557376
3.100000 -13403.705222 7.135394 -2266.987291 44.493284 -10744.459941 41.994973 -11136.717931 45.059395
3.200000 -13850.826303 6.733443 -2342.584995 41.999286 -11109.671798 41.001889 -11508.241308 42.319374
3.300000 -14272.479281 7.771441 -2421.314643 46.788640 -11431.665943 44.590918 -11851.164637 47.951737
3.400000 -14700.717946 7.024848 -2660.547123 47.467815 -11613.928604 44.768899 -12040.170823 48.269491
3.500000 -15136.437114 7.545208 -2763.638620 48.625057 -11966.268811 45.388283 -12372.798494 48.809657
3.600000 -15569.690125 7.271166 -2935.893721 48.337937 -12238.767232 45.430392 -12633.796404 49.176789
3.700000 -16001.117785 7.274253 -3113.321484 50.155080 -12461.099141 46.124940 -12887.796302 50.130776
3.800000 -16420.376480 7.179938 -3180.502490 55.042460 -12781.197180 51.617431 -13239.873990 55.899878
3.900000 -16866.666228 7.320620 -3385.068841 58.556802 -13017.084048 57.209188 -13481.597387 59.625726
4.000000 -17303.986363 7.224925 -3560.451687 57.505978 -13335.408810 51.334121 -13743.534676 57.250485
4.100000 -17740.847697 6.648377 -3651.618907 56.124675 -13621.473995 50.950646 -14089.228790 57.014687
4.200000 -18163.420377 7.282690 -3883.644341 58.759907 -13826.509079 53.042811 -14279.776036 58.629849
4.300000 -18594.373430 7.366208 -4141.957365 62.813930 -14010.022794 56.209063 -14452.416065 63.727367
4.400000 -19035.236948 7.098497 -4275.319322 61.688074 -14296.741461 58.733256 -14759.917627 62.635407
4.500000 -19471.496808 7.207216 -4543.973300 68.714356 -14489.398391 65.122066 -14927.523508 68.806683
4.600000 -19889.213883 7.270835 -4744.913375 67.885559 -14698.635883 63.924199 -15144.300508 67.770182
4.700000 -20336.461212 7.162767 -4884.367074 67.347043 -14950.577734 65.870661 -15452.094138 67.735620
4.800000 -20747.650369 6.826470 -5410.436840 73.475890 -14906.425845 67.456931 -15337.213529 73.245876
4.900000 -21195.245294 7.147801 -5346.653281 72.312438 -15348.237906 69.673219 -15848.592012 72.458515
5.000000 -21624.328891 7.357126 -5678.693683 74.306436 -15448.906669 66.538193 -15945.635207 74.408980
5.100000 -22058.428377 7.128802 -5768.034098 76.308647 -15766.747573 72.245384 -16290.394279 76.573855
5.200000 -22493.775468 7.159280 -6180.937233 68.850357 -15849.627703 67.902256 -16312.838236 69.336422
5.300000 -22919.952921 6.755197 -6523.377606 85.416674 -15935.581142 78.054683 -16396.575315 85.525503
5.400000 -23354.564052 7.691977 -6620.231256 82.338031 -16163.691447 77.197008 -16734.332796 82.847968
5.500000 -23776.218696 7.466423 -7179.220851 86.598235 -16082.633861 83.608383 -16596.997844 87.459543
5.600000 -24220.118411 7.432293 -7274.435418 87.721958 -16388.706466 80.311724 -16945.682993 88.145578
5.700000 -24656.903908 7.347081 -7699.996749 88.290012 -16405.706998 82.937361 -16956.907158 88.600935
5.800000 -25080.911064 7.201049 -8013.078471 97.756503 -16507.326717 89.020610 -17067.832593 97.750283
5.900000 -25515.021180 7.312510 -8250.050258 97.451140 -16707.068688 90.731599 -17264.970921 97.842512
6.000000 -25949.271314 7.619668 -8570.719806 93.533952 -16830.734918 89.001639 -17378.551508 93.693983
6.100000 -26382.983737 7.265332 -8982.346169 94.318254 -16939.705747 89.788160 -17400.637568 94.401245
6.200000 -26812.082805 7.663848 -9287.061856 94.591998 -17060.672434 88.361341 -17525.020949 94.251130
6.300000 -27248.441295 7.443063 -9815.040863 98.543265 -16886.790713 94.064838 -17433.400432 98.809879
6.400000 -27674.742156 7.191169 -10207.487098 102.503464 -16912.112371 94.390321 -17467.255058 102.031372
6.500000 -28113.034067 7.018281 -10518.472268 106.898018 -17038.731930 99.972839 -17594.561800 106.058149
6.600000 -28544.118103 7.470934 -10748.417707 106.740867 -17290.201227 100.210688 -17795.700396 106.405529
6.700000 -28965.791260 6.940448 -11432.375493 109.675247 -17014.004077 103.364552 -17533.415768 109.776907
6.800000 -29418.653166 6.971256 -11740.813521 108.083605 -17175.849128 103.017073 -17677.839645 108.436037
6.900000 -29842.300965 7.445962 -12203.180796 104.560569 -17051.688815 98.845265 -17639.120169 104.898378
7.000000 -30291.013747 7.592118 -12554.722590 109.358323 -17178.951942 100.451317 -17736.291156 109.083221
7.100000 -30700.353742 6.784530 -12888.102653 117.482887 -17241.854308 113.260842 -17812.251089 117.611025
7.200000 -31133.749599 7.197309 -13804.024488 124.890682 -16854.022090 117.271294 -17329.725111 125.081824
7.300000 -31570.352781 7.237712 -14057.890435 116.207695 -16918.461611 109.476983 -17512.462345 115.605317
7.400000 -31998.947595 7.409777 -14542.786893 118.412370 -16932.542899 115.079514 -17456.160702 118.276669
7.500000 -32427.012076 7.249362 -15109.271561 123.426619 -16725.040117 119.309681 -17317.740515 123.411507
7.600000 -32864.048715 6.786430 -15741.605739 121.242795 -16568.890459 115.634149 -17122.442976 121.607046
7.700000 -33301.671771 7.176388 -16087.235701 137.345254 -16685.256514 128.603463 -17214.436070 136.974347
7.800000 -33737.845367 7.135825 -16894.277600 128.445187 -16280.601446 117.697447 -16843.567766 128.089424
7.900000 -34167.755844 7.357095 -17179.091467 123.809415 -16357.198546 117.347377 -16988.664377 123.972384
8.000000 -34603.827151 7.478954 -17755.942732 138.406777 -16360.952959 132.898089 -16847.884419 137.985243
8.100000 -35043.516459 7.199579 -18208.625087 125.080158 -16229.267421 119.806083 -16834.891372 124.929376
8.200000 -35459.740183 7.207097 -19043.697107 133.798696 -15865.335885 125.601594 -16416.043076 134.742805
8.300000 -35896.213998 7.701012 -19446.656852 127.356249 -15883.327900 123.895093 -16449.557147 126.551106
8.400000 -36320.473962 7.981180 -20330.257199 130.062801 -15473.537058 123.081338 -15990.216763 129.772221
8.500000 -36757.205391 7.040480 -20885.021184 143.552950 -15439.160197 133.211899 -15872.184207 142.836524
8.600000 -37196.854584 7.407862 -21400.645639 135.628076 -15299.815139 130.031020 -15796.208945 135.095828
8.700000 -37639.435391 7.167971 -22228.893764 141.401776 -14895.867244 134.197256 -15410.541627 140.708107
8.800000 -38062.311235 7.336426 -22385.973633 142.833378 -15163.900085 135.031271 -15676.337601 142.647087
8.900000 -38500.445787 7.249133 -23305.945727 140.451090 -14656.801687 133.010223 -15194.500060 139.802041
9.000000 -38917.462770 7.494776 -23874.586050 136.188047 -14501.889090 133.860872 -15042.876720 135.820162
9.100000 -39354.292191 7.640140 -24870.216155 142.643107 -13985.527123 136.398635 -14484.076036 142.442674
9.200000 -39795.492296 7.073493 -25249.661860 144.887171 -14093.859337 138.521548 -14545.830437 144.681297
9.300000 -40223.497655 7.147451 -25890.363577 148.982053 -13835.363014 141.177871 -14333.134078 148.257080
9.400000 -40663.659333 7.600189 -26681.532028 142.662397 -13492.427026 133.484556 -13982.127305 142.839551
9.500000 -41102.983402 7.323604 -27509.737739 147.321471 -13018.040796 137.549666 -13593.245663 146.310404
9.600000 -41522.583033 7.136566 -28208.700947 150.538961 -12773.880558 146.379337 -13313.882086 150.313825
9.700000 -41951.527170 7.340080 -28934.535398 153.993170 -12510.666280 147.146506 -13016.991771 153.245979
9.800000 -42385.286387 7.356494 -29604.370336 146.200267 -12223.103049 137.954937 -12780.916051 146.211715
9.900000 -42822.237536 7.209629 -30208.351345 149.264989 -12130.399212 138.367244 -12613.886191 148.808513
10.000000 -43243.119468 7.417504 -31165.430348 144.176654 -11666.907678 136.015790 -12077.689120 142.937661
10.100000 -43677.310044 7.448451 -31971.736220 145.697179 -11238.984115 136.946350 -11705.573824 146.131448
10.200000 -44129.179091 7.185224 -32849.457856 154.895146 -10874.306840 150.153076 -11279.721235 154.321368
10.300000 -44543.241466 7.473169 -33578.850737 147.507605 -10575.804888 142.486951 -10964.390729 146.782072
10.400000 -44978.456796 7.029931 -34254.474390 151.904321 -10245.827549 141.590158 -10723.982406 151.510157
10.500000 -45415.735644 7.232382 -34837.482310 147.407943 -10038.020599 141.838030 -10578.253334 146.762376
10.600000 -45838.786347 7.586662 -35454.218250 155.318383 -9926.765401 150.446781 -10384.568096 154.964820
10.700000 -46270.227074 7.222842 -36399.733644 158.000453 -9455.939743 148.419754 -9870.493430 157.820462
10.800000 -46699.360547 7.534279 -37542.161095 135.709916 -8726.246952 133.031904 -9157.199452 135.303266
10.900000 -47146.615229 7.281984 -38452.534345 154.354829 -8331.512310 151.219456 -8694.080883 153.665159
11.000000 -47582.191688 7.379423 -39053.348705 147.541478 -8177.075939 143.664627 -8528.842983 147.014606
11.100000 -47992.423080 7.448271 -39542.668480 145.213179 -8041.046178 141.235428 -8449.754600 145.180689
11.200000 -48436.007689 7.289888 -40779.348293 143.620664 -7360.472268 135.521577 -7656.659397 143.315365
11.300000 -48865.986494 7.184038 -41449.256213 148.829917 -7056.573223 140.476968 -7416.730282 148.512854
11.400000 -49291.824577 7.573472 -42074.912601 148.863944 -6936.164768 142.244583 -7216.911977 148.326084
11.500000 -49734.776835 7.366845 -42887.045422 150.118987 -6454.599585 144.121956 -6847.731414 149.977161
11.600000 -50164.136900 7.971378 -43732.639765 136.026736 -6135.738158 128.618969 -6431.497135 136.461615
11.700000 -50601.269727 7.627191 -44450.395739 134.600848 -5824.776150 127.920656 -6150.873987 134.492030
11.800000 -51018.113045 7.604754 -45201.004318 141.136849 -5490.877084 134.108591 -5817.108727 140.766281
11.900000 -51460.094700 7.374548 -45946.229204 129.744862 -5251.112130 121.383876 -5513.865496 129.336570
12.000000 -51902.670362 7.671449 -46747.967209 130.348388 -4907.799828 126.376237 -5154.703153 129.648797
12.100000 -52340.305405 7.114514 -47452.554827 134.437295 -4631.278685 128.166266 -4887.750578 134.158875
12.200000 -52768.796433 7.196543 -48244.242733 128.528430 -4304.138779 123.331455 -4524.553700 128.394103
12.300000 -53196.121083 7.703036 -48806.815672 128.178045 -4203.055723 120.963639 -4389.305410 127.654064
12.400000 -53624.706523 7.810608 -49892.897729 117.929153 -3544.884354 110.045240 -3731.808794 117.172683
12.500000 -54057.730106 7.391381 -50530.922917 121.216473 -3399.108003 113.889941 -3526.807189 121.179768
12.600000 -54503.025558 7.454815 -51136.897373 113.898849 -3195.823919 106.875014 -3366.128185 113.891760
12.700000 -54935.717970 7.279881 -51820.681415 113.836153 -2964.844970 107.460908 -3115.036555 113.325539
12.800000 -55363.026982 7.315205 -52415.315151 112.118961 -2881.821509 108.017974 -2947.711832 112.255657
12.900000 -55800.734006 7.542697 -53270.153061 102.608222 -2450.946506 98.973416 -2530.580945 102.053089
13.000000 -56224.318085 7.337213 -54017.543483 94.572498 -2124.699825 92.141713 -2206.774602 93.693882
13.100000 -56649.248905 7.585225 -54569.567856 92.852099 -2045.061439 89.903602 -2079.681049 92.512180
13.200000 -57091.515061 7.192940 -55295.998693 90.719641 -1810.297188 85.829176 -1795.516368 90.102319
13.300000 -57522.269542 7.341634 -55749.344123 93.408060 -1805.794037 91.643590 -1772.925419 92.852871
13.400000 -57955.274767 7.642111 -56458.817283 83.440144 -1614.041799 85.983438 -1496.457484 82.631582
13.500000 -58386.926119 7.984708 -56941.265952 82.086665 -1589.719684 82.693710 -1445.660166 81.249656
13.600000 -58824.817389 7.721855 -57547.474353 75.690170 -1405.319852 78.144357 -1277.343036 75.332908
13.700000 -59252.304594 7.910967 -58108.270369 78.867155 -1328.080377 84.995418 -1144.034226 78.050528
13.800000 -59672.896123 7.719954 -58569.907482 77.780604 -1299.319784 85.826195 -1102.988641 76.620028
13.900000 -60110.075064 7.134663 -59260.090144 61.412268 -1079.582622 70.361021 -849.984920 60.876202
14.000000 -60544.984517 7.245778 -59706.431826 64.858878 -1028.134916 77.143464 -838.552691 65.039785
14.100000 -60981.142789 7.498129 -60297.176179 57.644256 -928.820919 72.854806 -683.966610 57.223958
14.200000 -61412.920069 7.851340 -60692.069857 60.993503 -1080.719366 82.573347 -720.850211 60.274053
14.300000 -61847.287103 7.284017 -61332.191950 49.332049 -839.467216 69.794265 -515.095153 48.700047
14.400000 -62265.852189 7.622388 -61824.295989 43.425849 -785.332162 68.498223 -441.556200 42.624538
14.500000 -62715.454745 7.391938 -62235.911978 54.624793 -974.876334 98.051739 -479.542767 53.343740
14.600000 -63135.420157 7.339348 -62672.272613 53.729118 -874.754453 90.222765 -463.147544 53.647158
14.700000 -63567.948650 7.577533 -63200.865002 48.541719 -812.881944 99.737519 -367.083648 47.755034
14.800000 -64013.358858 7.558765 -63744.050578 37.224686 -710.730846 86.776876 -269.308280 36.846337
14.900000 -64438.280552 7.540448 -64210.688889 33.306512 -598.927150 77.680257 -227.591663 32.491698
15.000000 -64870.506676 7.695500 -64673.239977 38.813585 -695.981567 127.865235 -197.266700 38.146538
15.100000 -65310.696042 7.348837 -65177.672473 23.754836 -471.996166 76.988396 -133.023569 23.083094
15.200000 -65728.971138 7.339809 -65574.964476 26.847462 -524.613704 76.967757 -154.006662 25.309374
15.300000 -66170.468011 7.658920 -66042.778668 23.438436 -522.773254 76.612568 -127.689343 21.503518
15.400000 -66616.270833 7.496224 -66516.755757 23.286229 -427.647871 82.570434 -99.515077 21.198088
15.500000 -67035.447441 7.694808 -66918.551317 27.239219 -562.940550 107.347141 -116.896125 26.021134
15.600000 -67480.240486 7.370305 -67416.757872 16.338611 -323.900867 65.258818 -63.482614 14.302964
15.700000 -67892.918697 6.902675 -67779.675238 25.309592 -770.261266 135.137778 -113.243460 24.045383
15.800000 -68336.516773 7.425488 -68286.467218 16.640331 -393.838650 103.944135 -50.049555 14.527424
15.900000 -68777.920519 7.187306 -68727.643501 15.203487 -413.830744 92.096689 -50.277018 13.688711
16.000000 -69198.431819 7.038580 -69152.682362 14.309528 -468.975157 112.908961 -45.749457 12.096556
16.100000 -69630.498603 7.645363 -69602.983039 12.926450 -323.995155 109.109421 -27.515563 10.328023
16.200000 -70058.192321 7.444576 -70020.723184 15.505084 -506.758830 176.135191 -37.469137 13.748871
16.300000 -70499.393917 7.211640 -70484.773160 8.914994 -221.733076 74.437398 -14.620758 5.359695
16.400000 -70927.666054 7.686697 -70872.107373 17.884995 -757.390715 186.637689 -55.558681 16.705465
16.500000 -71356.347179 7.231225 -71335.317513 9.726734 -275.842152 87.883822 -21.029666 6.783307
16.600000 -71796.650423 7.267769 -71787.025398 8.917939 -283.810949 129.378060 -9.625025 5.051112
16.700000 -72227.055043 7.527580 -72206.517409 10.510521 -520.768166 167.991345 -20.537634 7.959018
16.800000 -72663.694919 7.133887 -72653.631984 9.137220 -446.084557 238.954710 -10.062935 5.764228
16.900000 -73092.505572 7.360459 -73077.863514 10.077932 -421.203432 159.983916 -14.642059 6.661618
17.000000 -73518.372682 7.451288 -73513.698901 8.245743 -339.275960 216.494845 -4.673781 3.339377


==> anc/Fig_2/Fig_2_2/tableL8_7_off.txt <==
#b L0 L0sem Lsp Lspsem Lr Lrsem Lrem Lremsem
0.000000 0.000078 0.000056 -2.568176 14.285153 3.332149 16.176939 2.561834 14.249396
0.100000 -424.062515 0.000054 -5.350810 14.429520 -387.605672 16.711760 -418.725082 14.393408
0.200000 -848.125246 0.000057 -82.915262 14.907197 -742.061103 16.635762 -765.417272 14.871332
0.300000 -1272.187925 0.000059 -130.489866 14.581973 -1118.873793 16.325773 -1142.024283 14.549131
0.400000 -1696.250502 0.000053 -183.466188 16.306371 -1461.411407 18.888808 -1513.242979 16.272020
0.500000 -2120.312996 0.000055 -243.433432 14.773665 -1807.632940 16.603943 -1876.879564 14.773664
0.600000 -2544.375701 0.000055 -298.206919 15.995125 -2153.786798 18.541786 -2246.914299 15.972494
0.700000 -2968.438276 0.000057 -350.867289 17.026087 -2502.747534 18.756599 -2618.448154 17.006102
0.800000 -3392.500973 0.000056 -387.079724 16.827018 -2889.962478 18.646162 -3006.388948 16.812766
0.900000 -3816.563600 0.000054 -465.106097 17.957760 -3215.311193 19.547489 -3354.945799 17.935771
1.000000 -4240.626184 0.000054 -525.074038 17.200396 -3566.701283 19.261408 -3715.552146 17.200396
1.100000 -4664.688901 0.000055 -565.675522 18.597318 -3951.411218 20.076543 -4100.427568 18.604595
1.200000 -5088.751386 0.000052 -638.780720 19.090528 -4276.945289 20.406045 -4451.567618 19.109586
1.300000 -5512.814067 0.000056 -727.966848 19.777203 -4604.632130 21.033929 -4784.847218 19.777205
1.400000 -5936.876595 0.000057 -780.939075 20.333120 -4958.808799 21.481440 -5157.889868 20.375970
1.500000 -6360.939310 0.000059 -838.865851 21.683050 -5322.868102 22.963141 -5522.073459 21.683052
1.600000 -6785.001965 0.000057 -907.531986 22.325781 -5655.140513 24.064859 -5877.469978 22.325777
1.700000 -7209.064412 0.000056 -953.816560 23.038074 -6024.341165 23.453574 -6255.247852 23.038072
1.800000 -7633.127038 0.000057 -1091.746030 25.383806 -6301.596989 25.834170 -6541.381009 25.383810
1.900000 -8057.189826 0.000055 -1153.588684 24.634467 -6650.630159 25.545223 -6903.601142 24.634468
2.000000 -8481.252388 0.000053 -1240.307070 26.426276 -6968.108589 27.567031 -7240.945318 26.426272
2.100000 -8905.314963 0.000058 -1310.739569 25.545895 -7310.641763 26.725624 -7594.575394 25.545899
2.200000 -9329.377648 0.000058 -1418.700494 28.202472 -7622.983614 28.661342 -7910.677153 28.202472
2.300000 -9753.440150 0.000056 -1499.355455 29.842793 -7942.190529 30.033224 -8254.084695 29.842794
2.400000 -10177.502803 0.000055 -1568.146494 31.618360 -8296.361046 32.341278 -8609.356309 31.618361
2.500000 -10601.565426 0.000053 -1716.715402 33.846238 -8575.413379 34.516266 -8884.850024 33.846238
2.600000 -11025.628071 0.000055 -1770.872010 32.732319 -8918.700557 33.113401 -9254.756061 32.732320
2.700000 -11449.690779 0.000057 -1952.873664 34.801107 -9156.422640 34.510560 -9496.817116 34.801107
2.800000 -11873.753292 0.000055 -1981.965595 34.767447 -9550.960608 34.582240 -9891.787697 34.767444
2.900000 -12297.816000 0.000055 -2159.015712 38.229151 -9788.855310 37.862467 -10138.800287 38.229155
3.000000 -12721.878536 0.000055 -2262.894138 38.040134 -10099.660894 38.495037 -10458.984398 38.040132
3.100000 -13145.941154 0.000056 -2432.065763 44.182425 -10330.690150 43.674208 -10713.875391 44.182430
3.200000 -13570.003863 0.000054 -2670.356119 45.022666 -10501.564070 45.108505 -10899.647743 45.022664
3.300000 -13994.066376 0.000054 -2714.291770 42.675998 -10881.184211 43.321646 -11279.774606 42.676002
3.400000 -14418.129113 0.000055 -2872.191831 42.299511 -11125.727007 42.509332 -11545.937282 42.299516
3.500000 -14842.191627 0.000054 -3075.731418 43.370619 -11355.340754 43.388490 -11766.460209 43.370621
3.600000 -15266.254223 0.000055 -3275.422492 51.271977 -11575.446985 50.695831 -11990.831731 51.271979
3.700000 -15690.316868 0.000055 -3498.670969 50.639460 -11781.247564 50.777674 -12191.645899 50.639463
3.800000 -16114.379448 0.000053 -3574.464358 51.225305 -12110.404009 51.201896 -12539.915090 51.225307
3.900000 -16538.442179 0.000058 -3722.899054 51.007030 -12388.916877 50.810480 -12815.543124 51.007034
4.000000 -16962.504751 0.000058 -3906.581478 53.125347 -12622.339359 52.987206 -13055.923273 53.125350
4.100000 -17386.567341 0.000061 -4087.454858 56.617928 -12845.431350 55.198737 -13299.112483 56.617930
4.200000 -17810.629957 0.000057 -4355.223861 58.523870 -13020.173947 57.600541 -13455.406097 58.523869
4.300000 -18234.692670 0.000062 -4646.738454 60.446995 -13146.084748 59.869220 -13587.954216 60.446995
4.400000 -18658.755208 0.000058 -4835.715413 59.788470 -13362.146336 59.615059 -13823.039795 59.788466
4.500000 -19082.817796 0.000059 -5053.056595 63.734416 -13558.107776 62.684239 -14029.761201 63.734416
4.600000 -19506.880424 0.000060 -5210.535471 68.612990 -13830.955486 68.108458 -14296.344952 68.612988
4.700000 -19930.943111 0.000058 -5615.383190 67.961164 -13852.289098 67.458344 -14315.559921 67.961162
4.800000 -20355.005597 0.000060 -5986.170433 70.825630 -13904.969390 69.813688 -14368.835164 70.825633
4.900000 -20779.068388 0.000060 -6177.610293 68.953805 -14123.383633 68.737616 -14601.458095 68.953809
5.000000 -21203.130894 0.000061 -6486.145670 76.169129 -14239.715486 75.220239 -14716.985224 76.169130
5.100000 -21627.193598 0.000060 -6817.648467 77.838292 -14335.065815 77.262432 -14809.545131 77.838292
5.200000 -22051.256089 0.000064 -7070.113991 72.826971 -14500.903575 72.078842 -14981.142099 72.826972
5.300000 -22475.318785 0.000066 -7307.073659 74.717824 -14674.312180 74.582850 -15168.245125 74.717822
5.400000 -22899.381509 0.000063 -7749.786143 78.082339 -14658.365748 77.888687 -15149.595366 78.082344
5.500000 -23323.443908 0.000065 -7877.365634 83.097323 -14947.038922 81.712002 -15446.078274 83.097330
5.600000 -23747.506589 0.000065 -8403.373940 80.286349 -14871.342395 80.190756 -15344.132649 80.286352
5.700000 -24171.569347 0.000064 -8684.796699 86.355567 -14997.449717 85.065930 -15486.772649 86.355565
5.800000 -24595.631839 0.000064 -9303.576727 90.277479 -14808.118656 88.833027 -15292.055112 90.277482
5.900000 -25019.694458 0.000064 -9557.490882 93.074067 -14992.977040 91.798691 -15462.203576 93.074062
6.000000 -25443.757175 0.000069 -9936.810620 88.238257 -15023.885653 87.389433 -15506.946554 88.238254
6.100000 -25867.819664 0.000068 -10411.359999 93.183141 -14976.195339 92.378926 -15456.459665 93.183141
6.200000 -26291.882404 0.000072 -10644.947441 86.799807 -15152.356619 86.050613 -15646.934963 86.799809
6.300000 -26715.944935 0.000069 -11115.164163 94.536384 -15105.278157 93.724165 -15600.780772 94.536383
6.400000 -27140.007581 0.000070 -11633.488499 97.038854 -15033.265744 96.281202 -15506.519082 97.038859
6.500000 -27564.070127 0.000076 -11983.624868 101.697912 -15100.407231 100.456572 -15580.445258 101.697912
6.600000 -27988.132645 0.000072 -12643.362355 100.130390 -14861.984372 98.993693 -15344.770290 100.130387
6.700000 -28412.195433 0.000078 -12998.895878 95.476725 -14934.266120 94.993522 -15413.299556 95.476723
6.800000 -28836.258081 0.000078 -13316.848643 106.585125 -15040.593631 105.635695 -15519.409439 106.585126
6.900000 -29260.320734 0.000071 -13859.842951 101.092129 -14927.125282 99.639619 -15400.477782 101.092130
7.000000 -29684.383213 0.000081 -14354.935263 110.191242 -14858.329876 109.042413 -15329.447950 110.191240
7.100000 -30108.445972 0.000075 -15019.700866 114.754942 -14634.669569 114.296320 -15088.745106 114.754942
7.200000 -30532.508380 0.000078 -15281.581260 111.939930 -14784.810740 111.213258 -15250.927120 111.939926
7.300000 -30956.571165 0.000082 -15889.847282 103.652138 -14613.356573 102.906736 -15066.723882 103.652140
7.400000 -31380.633642 0.000083 -16583.202765 115.530717 -14359.258137 115.059462 -14797.430877 115.530719
7.500000 -31804.696523 0.000086 -17067.004604 116.988970 -14301.717807 116.240973 -14737.691920 116.988977
7.600000 -32228.758971 0.000090 -17555.926782 109.123447 -14222.043287 107.856888 -14672.832189 109.123447
7.700000 -32652.821772 0.000088 -18097.133156 110.707724 -14119.878104 109.622511 -14555.688615 110.707722
7.800000 -33076.884021 0.000094 -18705.890041 117.793566 -13942.221406 116.972190 -14370.993981 117.793566
7.900000 -33500.946658 0.000098 -19447.620669 109.870169 -13631.659452 108.537084 -14053.325990 109.870175
8.000000 -33925.009397 0.000096 -19885.163383 116.778821 -13609.456766 115.940603 -14039.846014 116.778825
8.100000 -34349.071982 0.000104 -20694.775747 111.195525 -13241.350893 110.052313 -13654.296235 111.195523
8.200000 -34773.134831 0.000094 -21307.769759 110.088196 -13057.060587 108.934540 -13465.365072 110.088194
8.300000 -35197.197266 0.000103 -21760.617362 111.014030 -13033.074665 109.633907 -13436.579904 111.014030
8.400000 -35621.260094 0.000109 -22507.833287 115.952415 -12719.530077 114.726325 -13113.426807 115.952409
8.500000 -36045.322742 0.000107 -23089.312176 126.678180 -12559.315186 125.494850 -12956.010566 126.678178
8.600000 -36469.384938 0.000110 -23667.707485 116.278197 -12412.515962 115.459352 -12801.677454 116.278194
8.700000 -36893.447706 0.000113 -24466.469334 118.330100 -12052.911299 117.721618 -12426.978373 118.330100
8.800000 -37317.510466 0.000113 -25014.352422 112.144114 -11934.178297 111.038432 -12303.158043 112.144122
8.900000 -37741.573007 0.000119 -25728.717341 123.769281 -11647.552196 122.588900 -12012.855666 123.769286
9.000000 -38165.635631 0.000120 -26135.699749 125.820796 -11669.649934 124.745969 -12029.935882 125.820798
9.100000 -38589.698268 0.000126 -27204.125482 118.958998 -11041.318632 117.635661 -11385.572787 118.959001
9.200000 -39013.760931 0.000123 -27721.209245 118.443425 -10950.266058 117.302179 -11292.551687 118.443420
9.300000 -39437.823451 0.000125 -28498.242331 118.234417 -10609.048960 117.146211 -10939.581119 118.234420
9.400000 -39861.886072 0.000129 -29260.177566 119.015517 -10274.362880 117.924146 -10601.708505 119.015515
9.500000 -40285.948842 0.000137 -29806.060264 117.524494 -10159.430692 116.471490 -10479.888578 117.524505
9.600000 -40710.011303 0.000134 -30836.024677 111.225255 -9568.459649 110.200764 -9873.986626 111.225260
9.700000 -41134.073811 0.000142 -31304.910194 114.468998 -9530.841799 113.353366 -9829.163617 114.469000
9.800000 -41558.136685 0.000144 -31897.327496 122.536649 -9365.131589 121.465148 -9660.809189 122.536660
9.900000 -41982.199363 0.000143 -32732.965956 126.447436 -8959.068411 124.959887 -9249.233407 126.447430
10.000000 -42406.261687 0.000145 -33545.153398 118.337764 -8589.347498 117.180322 -8861.108289 118.337766
10.100000 -42830.324420 0.000141 -34206.544865 111.301377 -8362.160025 109.931186 -8623.779555 111.301384
10.200000 -43254.387071 0.000148 -34819.285160 118.763535 -8177.434471 117.567183 -8435.101911 118.763536
10.300000 -43678.449621 0.000165 -35649.419701 113.817853 -7774.660297 112.543576 -8029.029919 113.817868
10.400000 -44102.512244 0.000156 -36138.158659 113.170755 -7716.904313 111.908254 -7964.353585 113.170764
10.500000 -44526.574885 0.000165 -37183.293319 113.465334 -7106.244923 112.372584 -7343.281566 113.465343
10.600000 -44950.637427 0.000167 -37624.707849 110.291827 -7102.680052 109.270641 -7325.929578 110.291836
10.700000 -45374.700075 0.000170 -38261.792678 116.795220 -6898.860852 116.025114 -7112.907397 116.795212
10.800000 -45798.762860 0.000174 -39258.319103 110.299042 -6338.315894 108.909478 -6540.443757 110.299047
10.900000 -46222.825467 0.000171 -39932.489688 108.095914 -6087.828362 106.685741 -6290.335779 108.095926
11.000000 -46646.887941 0.000184 -40566.635161 111.371153 -5890.750408 109.993716 -6080.252780 111.371155
11.100000 -47070.950638 0.000178 -41255.784772 108.421258 -5630.438367 106.882960 -5815.165866 108.421262
11.200000 -47495.013047 0.000183 -41894.522272 106.283345 -5426.379408 105.045699 -5600.490775 106.283345
11.300000 -47919.075686 0.000198 -42680.967354 103.189273 -5072.151684 101.766690 -5238.108333 103.189265
11.400000 -48343.138890 0.000194 -43321.808521 105.301628 -4862.616418 103.967761 -5021.330369 105.301628
11.500000 -48767.201259 0.000187 -44110.538102 102.214918 -4503.817978 101.124916 -4656.663158 102.214918
11.600000 -49191.263828 0.000194 -44600.356853 102.567752 -4447.001248 101.248308 -4590.906975 102.567750
11.700000 -49615.326179 0.000203 -45423.003694 97.263546 -4056.274470 96.045784 -4192.322485 97.263544
11.800000 -50039.389361 0.000212 -46157.071170 97.634211 -3753.294179 96.548022 -3882.318191 97.634207
11.900000 -50463.451553 0.000202 -46927.509090 89.642391 -3417.047127 88.258746 -3535.942464 89.642402
12.000000 -50887.514453 0.000211 -47517.101547 91.311069 -3256.801073 89.999714 -3370.412907 91.311062
12.100000 -51311.576569 0.000223 -48157.360319 90.150409 -3044.480509 88.940904 -3154.216251 90.150424
12.200000 -51735.639408 0.000214 -48587.718556 92.357492 -3042.179769 91.181809 -3147.920852 92.357488
12.300000 -52159.702282 0.000225 -49433.304500 84.452607 -2638.305877 83.056735 -2726.397782 84.452604
12.400000 -52583.764826 0.000220 -50046.725591 86.601206 -2466.116573 85.453879 -2537.039236 86.601220
12.500000 -53007.827049 0.000226 -50760.420569 80.478839 -2170.722921 79.182133 -2247.406479 80.478863
12.600000 -53431.889702 0.000229 -51247.292477 78.652247 -2124.613938 77.513315 -2184.597224 78.652257
12.700000 -53855.952244 0.000241 -51822.812136 75.295124 -1992.601696 73.994772 -2033.140108 75.295111
12.800000 -54280.015642 0.000229 -52420.147504 72.781325 -1812.429086 71.879011 -1859.868138 72.781321
12.900000 -54704.077789 0.000244 -53143.186811 65.021835 -1551.082237 64.599302 -1560.890978 65.021834
13.000000 -55128.140521 0.000247 -53540.044985 67.185430 -1590.939756 66.815633 -1588.095536 67.185428
13.100000 -55552.203177 0.000239 -54199.947304 66.227623 -1374.973596 66.821350 -1352.255873 66.227624
13.200000 -55976.266201 0.000235 -54765.261746 60.145278 -1292.173128 61.854079 -1211.004455 60.145282
13.300000 -56400.327973 0.000248 -55305.589730 59.225943 -1145.945200 61.034254 -1094.738243 59.225938
13.400000 -56824.390942 0.000268 -55878.555634 51.636618 -1016.512647 54.194228 -945.835308 51.636621
13.500000 -57248.453518 0.000248 -56415.047345 50.615945 -944.704171 55.202816 -833.406173 50.615945
13.600000 -57672.515736 0.000243 -56826.127676 55.739278 -944.119271 60.813452 -846.388060 55.739276
13.700000 -58096.578641 0.000263 -57457.260809 44.222196 -795.567325 52.052411 -639.317832 44.222192
13.800000 -58520.641586 0.000257 -57833.234401 45.209685 -800.811765 50.705644 -687.407184 45.209702
13.900000 -58944.704040 0.000263 -58313.394417 49.239726 -783.296218 58.841516 -631.309623 49.239743
14.000000 -59368.766348 0.000256 -58913.985861 36.889625 -635.011901 48.044311 -454.780487 36.889628
14.100000 -59792.829090 0.000272 -59321.442702 41.129865 -685.259073 56.333702 -471.386388 41.129867
14.200000 -60216.891890 0.000291 -59822.194805 35.343146 -635.476350 51.955070 -394.697085 35.343159
14.300000 -60640.954479 0.000271 -60282.094048 34.399508 -600.595354 53.137087 -358.860431 34.399494
14.400000 -61065.016980 0.000274 -60791.295418 26.399226 -461.970089 40.965702 -273.721562 26.399222
14.500000 -61489.079623 0.000293 -61219.012150 28.283097 -520.795232 49.312974 -270.067473 28.283078
14.600000 -61913.142177 0.000291 -61671.736040 31.312165 -537.110856 64.477565 -241.406137 31.312169
14.700000 -62337.204711 0.000274 -62140.501621 22.334604 -425.518999 43.635019 -196.703090 22.334614
14.800000 -62761.267414 0.000297 -62585.585531 21.949193 -442.941718 49.262136 -175.681883 21.949212
14.900000 -63185.330115 0.000293 -63052.238406 19.090771 -350.910439 46.382015 -133.091710 19.090766
15.000000 -63609.392192 0.000296 -63504.603472 15.673209 -363.010907 47.189261 -104.788720 15.673238
15.100000 -64033.455588 0.000311 -63909.817028 19.093571 -406.694423 55.960343 -123.638559 19.093565
15.200000 -64457.518223 0.000319 -64374.132492 16.249429 -328.296389 59.749885 -83.385731 16.249443
15.300000 -64881.580600 0.000289 -64722.800466 28.423283 -580.302669 94.746324 -158.780135 28.423305
15.400000 -65305.642543 0.000330 -65210.357621 15.901739 -407.966814 58.593475 -95.284921 15.901739
15.500000 -65729.706341 0.000320 -65678.074241 14.315593 -273.933706 72.727086 -51.632100 14.315582
15.600000 -66153.768724 0.000329 -66088.725453 17.163942 -370.917849 92.678598 -65.043271 17.163927
15.700000 -66577.831433 0.000320 -66547.531590 7.715198 -224.822970 52.420704 -30.299843 7.715196
15.800000 -67001.893227 0.000335 -66967.175957 8.132425 -259.557921 52.764230 -34.717270 8.132427
15.900000 -67425.956226 0.000329 -67394.605640 12.629183 -287.478182 113.157394 -31.350586 12.629186
16.000000 -67850.019087 0.000345 -67832.759773 6.523799 -226.510458 80.118608 -17.259314 6.523797
16.100000 -68274.081397 0.000350 -68251.538523 7.953107 -219.137622 73.235145 -22.542874 7.953096
16.200000 -68698.143863 0.000345 -68678.831323 5.643848 -264.190766 62.889178 -19.312540 5.643853
16.300000 -69122.206818 0.000342 -69088.329832 12.369052 -456.067434 150.882321 -33.876986 12.369044
16.400000 -69546.269465 0.000333 -69532.699301 8.473871 -184.005064 117.535652 -13.570164 8.473834
16.500000 -69970.332337 0.000346 -69955.255957 6.255308 -289.309985 108.493410 -15.076380 6.255308
16.600000 -70394.394458 0.000333 -70388.340464 2.718161 -118.194747 51.157171 -6.053993 2.718147
16.700000 -70818.457722 0.000358 -70812.001374 4.744767 -205.929434 151.943953 -6.456348 4.744735
16.800000 -71242.519944 0.000360 -71238.517125 2.133268 -158.827576 81.845662 -4.002820 2.133282
16.900000 -71666.582551 0.000386 -71664.912602 1.067001 -42.795333 30.238836 -1.669949 1.067023
17.000000 -72090.644931 0.000354 -72083.198030 4.278610 -313.262438 162.082809 -7.446901 4.278633


==> anc/Fig_2/Fig_2_2/tableL8_7_off_testparticles.txt <==
#b L0 L0sem Lsp Lspsem Lr Lrsem Lrem Lremsem
0.000000 0.000181 0.000322 18.189316 91.598263 -10.751208 92.290550 -18.189135 91.598280
1.000000 -8481.252148 0.000319 -1001.849473 90.584815 -7473.622926 91.790770 -7479.402675 90.584783
2.000000 -16962.504718 0.000333 -1690.897591 86.901799 -15237.606867 87.807536 -15271.607127 86.901777
3.000000 -25443.757136 0.000344 -2496.436881 91.131508 -22919.610979 91.808989 -22947.320255 91.131473
4.000000 -33925.009990 0.000339 -3494.807953 80.099693 -30352.359821 81.196288 -30430.202037 80.099682
5.000000 -42406.261479 0.000385 -4187.353789 91.363492 -38132.114798 91.580988 -38218.907689 91.363496
6.000000 -50887.513929 0.000339 -5241.058592 90.796419 -45558.174924 90.784388 -45646.455337 90.796481
7.000000 -59368.766279 0.000347 -6177.540983 92.215757 -53088.143763 91.220561 -53191.225297 92.215733
8.000000 -67850.019236 0.000353 -7124.965213 92.765949 -60602.354629 94.580166 -60725.054023 92.765970
9.000000 -76331.271232 0.000361 -7986.129536 108.817649 -68221.942985 111.235023 -68345.141696 108.817657
10.000000 -84812.523462 0.000388 -8965.357392 104.346232 -75704.823345 104.689500 -75847.166070 104.346240
11.000000 -93293.775713 0.000327 -10255.543884 107.429067 -82883.596536 108.165141 -83038.231829 107.429071
12.000000 -101775.028506 0.000347 -11204.633260 108.462826 -90390.814801 109.060506 -90570.395246 108.462838
13.000000 -110256.280989 0.000316 -12179.892858 116.098987 -97868.710756 116.401706 -98076.388130 116.099013
14.000000 -118737.533472 0.000354 -13442.513955 131.186231 -105112.243317 130.402730 -105295.019518 131.186245
15.000000 -127218.785596 0.000320 -14550.703071 118.712877 -112457.764889 118.990001 -112668.082526 118.712844
16.000000 -135700.037612 0.000358 -15663.267703 142.331139 -119804.055207 142.530263 -120036.769909 142.331126
17.000000 -144181.289999 0.000344 -17142.580958 141.013581 -126793.852812 141.999974 -127038.709041 141.013586
18.000000 -152662.542327 0.000369 -18227.122254 140.773390 -134223.388313 141.299899 -134435.420073 140.773392
19.000000 -161143.794629 0.000352 -19628.121462 149.057075 -141253.896476 148.315264 -141515.673167 149.057094
20.000000 -169625.046787 0.000336 -20930.237804 161.056326 -148426.883386 160.598144 -148694.808983 161.056303
21.000000 -178106.299630 0.000328 -22944.243736 177.820628 -154862.887927 179.215980 -155162.055894 177.820663
22.000000 -186587.552052 0.000342 -24276.782928 182.420333 -162019.193229 182.057724 -162310.769125 182.420326
23.000000 -195068.804369 0.000344 -25443.725486 165.937787 -169310.127395 166.342491 -169625.078883 165.937769
24.000000 -203550.056418 0.000337 -27765.632837 198.672474 -175461.093566 198.765057 -175784.423580 198.672468
25.000000 -212031.309440 0.000319 -29566.236104 191.580830 -182131.419760 191.388250 -182465.073336 191.580831
26.000000 -220512.561886 0.000338 -31576.515257 194.881420 -188590.640534 195.559296 -188936.046629 194.881404
27.000000 -228993.814112 0.000351 -33438.310658 214.928208 -195203.246716 216.119772 -195555.503454 214.928220
28.000000 -237475.066348 0.000364 -35562.157813 215.010645 -201555.451026 215.838698 -201912.908534 215.010668
29.000000 -245956.317740 0.000362 -38063.799393 226.218853 -207518.805785 226.905902 -207892.518348 226.218847
30.000000 -254437.571454 0.000326 -40048.132095 246.992114 -214005.133965 247.305958 -214389.439360 246.992114
31.000000 -262918.822979 0.000348 -42598.365202 258.220463 -219917.786162 257.987857 -220320.457778 258.220485
32.000000 -271400.075793 0.000376 -45274.805783 260.464060 -225723.703872 261.205230 -226125.270009 260.464033
33.000000 -279881.326800 0.000364 -47787.494151 273.742780 -231693.872915 274.619016 -232093.832650 273.742793
34.000000 -288362.580362 0.000363 -50783.513637 287.790597 -237165.754414 288.219352 -237579.066724 287.790621
35.000000 -296843.832170 0.000314 -53669.204788 312.765550 -242732.647147 313.377108 -243174.627383 312.765520
36.000000 -305325.084878 0.000355 -56914.725227 274.996025 -247976.721921 276.179467 -248410.359651 274.996058
37.000000 -313806.337742 0.000377 -60129.371448 325.817934 -253235.642448 325.060624 -253676.966294 325.817922
38.000000 -322287.589912 0.000364 -63681.245119 346.532318 -258159.171921 346.660425 -258606.344792 346.532367
39.000000 -330768.842249 0.000378 -67520.150628 373.540617 -262797.089395 374.039154 -263248.691621 373.540650
40.000000 -339250.094254 0.000360 -70813.063295 322.838931 -267967.403701 322.372195 -268437.030959 322.838938
41.000000 -347731.346652 0.000381 -74852.038574 359.589878 -272403.266242 359.529738 -272879.308078 359.589897
42.000000 -356212.600346 0.000345 -79251.640059 382.113070 -276480.583700 381.765619 -276960.960288 382.113063
43.000000 -364693.851738 0.000386 -83194.676402 425.692960 -281019.595586 426.317653 -281499.175336 425.692962
44.000000 -373175.104112 0.000374 -87755.419675 419.124952 -284940.522309 419.476694 -285419.684437 419.124978
45.000000 -381656.356137 0.000375 -92387.297077 437.944474 -288784.149709 438.025460 -289269.059060 437.944482
46.000000 -390137.608483 0.000384 -97723.793554 452.725883 -291911.686118 452.252514 -292413.814929 452.725866
47.000000 -398618.861191 0.000362 -103259.289120 458.637662 -294866.983136 459.081401 -295359.572071 458.637669
48.000000 -407100.113336 0.000369 -107637.019959 457.528854 -298972.007184 456.634828 -299463.093376 457.528844
49.000000 -415581.366069 0.000397 -113484.781936 498.043052 -301584.969662 499.405798 -302096.584133 498.043090
50.000000 -424062.617648 0.000418 -118447.664053 461.499435 -305118.848639 461.074189 -305614.953595 461.499453
51.000000 -432543.871204 0.000385 -124877.804411 472.325243 -307156.985441 471.072416 -307666.066793 472.325207
52.000000 -441025.123714 0.000404 -131267.140792 544.075774 -309236.341482 543.859718 -309757.982923 544.075733
53.000000 -449506.375714 0.000383 -137444.852605 570.534213 -311528.908056 570.312862 -312061.523109 570.534134
54.000000 -457987.626913 0.000371 -145096.754956 606.617281 -312363.188122 606.005466 -312890.871956 606.617304
55.000000 -466468.880316 0.000398 -150766.937316 541.900396 -315183.149768 541.736773 -315701.943000 541.900411
56.000000 -474950.132686 0.000407 -157424.042543 525.695475 -317005.243393 524.231946 -317526.090143 525.695496
57.000000 -483431.385620 0.000384 -165456.986370 649.327103 -317458.085731 649.679040 -317974.399251 649.327118
58.000000 -491912.637797 0.000415 -174004.801750 591.616498 -317395.807266 591.641495 -317907.836047 591.616519
59.000000 -500393.889113 0.000405 -180575.568416 630.853687 -319291.418442 628.778278 -319818.320697 630.853739
60.000000 -508875.142120 0.000424 -188689.022069 657.519670 -319663.547625 655.745975 -320186.120051 657.519647
61.000000 -517356.393468 0.000393 -196482.196055 711.508455 -320346.129807 711.782477 -320874.197413 711.508424
62.000000 -525837.646794 0.000447 -205082.236812 646.071491 -320234.270668 644.106706 -320755.409982 646.071464
63.000000 -534318.899310 0.000427 -213662.325255 702.492380 -320136.838120 702.860517 -320656.574055 702.492373
64.000000 -542800.151378 0.000434 -222678.938853 731.865032 -319592.232951 731.693218 -320121.212525 731.865078
65.000000 -551281.403270 0.000455 -231550.310185 688.230823 -319217.021844 687.610977 -319731.093085 688.230801
66.000000 -559762.657786 0.000487 -241282.669992 767.762208 -317964.395591 767.300572 -318479.987793 767.762144
67.000000 -568243.908909 0.000506 -250422.842661 726.370213 -317312.848139 726.607691 -317821.066248 726.370151
68.000000 -576725.160737 0.000478 -260113.724105 733.485776 -316106.440744 733.620410 -316611.436633 733.485786
69.000000 -585206.412808 0.000479 -270819.108814 733.405649 -313878.460518 733.007861 -314387.303994 733.405643
70.000000 -593687.664866 0.000486 -281422.145619 794.861355 -311753.848379 794.234278 -312265.519247 794.861353
71.000000 -602168.918777 0.000532 -291910.081176 731.691306 -309751.132302 731.114771 -310258.837601 731.691329
72.000000 -610650.170721 0.000544 -300468.228093 734.991259 -309670.634603 734.505694 -310181.942628 734.991351
73.000000 -619131.422092 0.000512 -311984.647402 817.532690 -306662.440142 817.929427 -307146.774689 817.532726
74.000000 -627612.674335 0.000528 -322222.651901 822.824295 -304904.221641 823.268878 -305390.022434 822.824303
75.000000 -636093.927261 0.000550 -335090.179281 827.129883 -300519.943618 827.316610 -301003.747980 827.129848
76.000000 -644575.179625 0.000527 -345543.616127 865.449983 -298555.508063 864.903601 -299031.563498 865.450060
77.000000 -653056.432026 0.000584 -357312.933678 839.550862 -295279.584038 839.157991 -295743.498348 839.550832
78.000000 -661537.684935 0.000615 -369451.912996 924.124075 -291615.513807 923.653168 -292085.771939 924.123965
79.000000 -670018.936339 0.000590 -380070.729269 830.299264 -289482.444379 830.535525 -289948.207070 830.299239
80.000000 -678500.189677 0.000610 -393477.368080 873.910249 -284559.589421 873.365161 -285022.821597 873.910275
81.000000 -686981.441724 0.000628 -406017.610002 774.549851 -280507.575404 774.396577 -280963.831723 774.549784
82.000000 -695462.694297 0.000689 -417690.034513 870.340865 -277327.847053 869.861784 -277772.659784 870.340871
83.000000 -703943.947063 0.000640 -431430.048435 808.978574 -272078.665145 808.278301 -272513.898628 808.978484
84.000000 -712425.199207 0.000688 -445186.613878 775.481230 -266812.572970 775.202117 -267238.585329 775.481203
85.000000 -720906.450415 0.000644 -457733.296642 812.424173 -262741.745978 812.231911 -263173.153773 812.424056
86.000000 -729387.703544 0.000654 -471574.423741 908.442627 -257411.274922 908.585735 -257813.279804 908.442625
87.000000 -737868.956320 0.000754 -482986.763534 946.835054 -254467.682837 946.157091 -254882.192787 946.835100
88.000000 -746350.206666 0.000728 -495376.350943 865.779562 -250575.255394 864.545283 -250973.855723 865.779553
89.000000 -754831.459402 0.000678 -509256.038056 949.615092 -245192.124735 949.029059 -245575.421345 949.615124
90.000000 -763312.712766 0.000714 -523644.929836 862.692523 -239277.569075 861.731330 -239667.782929 862.692518
91.000000 -771793.965866 0.000817 -536489.398225 882.317298 -234926.441320 881.160145 -235304.567641 882.317245
92.000000 -780275.219623 0.000799 -552821.454603 904.660333 -227077.869831 904.296940 -227453.765020 904.660366
93.000000 -788756.469267 0.000812 -566716.942748 861.576698 -221684.493612 860.959027 -222039.526519 861.576661
94.000000 -797237.722874 0.000914 -580608.240212 957.087815 -216276.364526 956.024313 -216629.482662 957.087819
95.000000 -805718.973672 0.000868 -592926.432190 893.826900 -212452.927642 893.682347 -212792.541482 893.826896
96.000000 -814200.227677 0.000854 -608016.019911 947.334441 -205847.909635 946.852701 -206184.207766 947.334525
97.000000 -822681.481038 0.000855 -623225.830570 938.541011 -199133.358088 937.468048 -199455.650468 938.540993
98.000000 -831162.732626 0.000906 -635943.826414 866.170026 -194901.430087 865.613149 -195218.906212 866.170019
99.000000 -839643.983809 0.000962 -651706.817219 984.838624 -187621.297479 985.083272 -187937.166590 984.838567
100.000000 -848125.237682 0.000918 -666670.381095 917.045501 -181158.324352 916.775284 -181454.856588 917.045525
101.000000 -856606.489047 0.001026 -678688.046816 935.072618 -177622.698115 934.372379 -177918.442231 935.072601
102.000000 -865087.741851 0.000928 -695695.157462 920.311791 -169108.308916 919.159173 -169392.584389 920.311753
103.000000 -873568.993159 0.000993 -710912.347402 874.038471 -162378.621726 873.526879 -162656.645757 874.038593
104.000000 -882050.246223 0.000929 -723274.951941 869.602318 -158512.606456 869.631656 -158775.294282 869.602326
105.000000 -890531.498140 0.001084 -736418.634014 841.250025 -153854.465893 840.129381 -154112.864125 841.250067
106.000000 -899012.752171 0.001048 -753260.740971 884.945472 -145513.677795 884.350118 -145752.011200 884.945569
107.000000 -907494.002352 0.001040 -766684.626672 892.697546 -140575.673626 892.381761 -140809.375680 892.697606
108.000000 -915975.253763 0.001082 -782212.615493 718.685327 -133537.784134 718.717195 -133762.638270 718.685337
109.000000 -924456.506940 0.001163 -797726.408587 828.463843 -126515.205375 828.063070 -126730.098352 828.463934
110.000000 -932937.758339 0.001172 -810167.121418 815.424690 -122562.198019 815.061542 -122770.636921 815.424848
111.000000 -941419.011962 0.001080 -825564.987556 844.442216 -115655.025371 843.952491 -115854.024406 844.442176
112.000000 -949900.263455 0.001191 -838854.752529 749.935688 -110855.500468 749.719908 -111045.510926 749.935795
113.000000 -958381.518025 0.001221 -853593.551020 802.679466 -104614.590861 802.454830 -104787.967005 802.679481
114.000000 -966862.770169 0.001158 -868708.642842 815.100072 -97988.221488 814.945765 -98154.127327 815.099966
115.000000 -975344.018333 0.001123 -882911.305458 751.856317 -92267.089157 751.190825 -92432.712875 751.856252
116.000000 -983825.274381 0.001344 -897646.197294 672.740597 -86025.723461 672.513088 -86179.077088 672.740444
117.000000 -992306.529578 0.001222 -910184.076968 745.306461 -81984.446955 744.512892 -82122.452610 745.306491
118.000000 -1000787.779923 0.001284 -923696.412066 709.131721 -76956.809189 708.840764 -77091.367857 709.131761
119.000000 -1009269.030674 0.001303 -936967.791103 756.425095 -72171.432515 755.788426 -72301.239571 756.425099
120.000000 -1017750.281795 0.001324 -950638.497191 693.335042 -66990.334135 692.716625 -67111.784603 693.335049
121.000000 -1026231.538274 0.001338 -963428.653143 664.718303 -62688.629385 664.088012 -62802.885131 664.718136
122.000000 -1034712.790507 0.001374 -975424.319234 684.851316 -59178.837617 684.094603 -59288.471272 684.851399
123.000000 -1043194.042039 0.001493 -989911.899205 658.177468 -53186.622769 657.851669 -53282.142834 658.177397
124.000000 -1051675.295925 0.001468 -1001575.457282 633.926940 -50011.519620 633.649954 -50099.838643 633.927029
125.000000 -1060156.545772 0.001301 -1014435.414673 625.568630 -45639.349369 625.154123 -45721.131100 625.568660
126.000000 -1068637.799229 0.001494 -1026907.911672 547.840310 -41657.290328 547.821239 -41729.887557 547.840138
127.000000 -1077119.051319 0.001567 -1038913.521782 593.901817 -38132.736298 593.381347 -38205.529537 593.901810
128.000000 -1085600.302808 0.001549 -1050566.142706 547.838107 -34966.346292 547.381093 -35034.160102 547.838016
129.000000 -1094081.556047 0.001435 -1063020.710848 513.031969 -31001.967666 512.398849 -31060.845200 513.031875
130.000000 -1102562.807880 0.001523 -1074431.888483 465.674117 -28081.441091 465.186418 -28130.919398 465.674290
131.000000 -1111044.061348 0.001384 -1085344.355222 493.267274 -25650.118127 492.871001 -25699.706126 493.267432
132.000000 -1119525.311328 0.001470 -1096398.840988 473.512964 -23084.731814 473.246595 -23126.470340 473.512966
133.000000 -1128006.562989 0.001562 -1108015.026330 383.561310 -19950.838799 383.215383 -19991.536659 383.561320
134.000000 -1136487.817262 0.001623 -1117796.738223 407.407288 -18652.120116 407.073120 -18691.079039 407.407225
135.000000 -1144969.070099 0.001592 -1128169.728501 402.217399 -16768.305612 402.126480 -16799.341598 402.217479
136.000000 -1153450.319002 0.001640 -1138474.553250 412.447774 -14946.543526 412.192163 -14975.765752 412.447836
137.000000 -1161931.573792 0.001670 -1149141.311869 338.580267 -12765.704870 338.391496 -12790.261924 338.580224
138.000000 -1170412.828941 0.001730 -1158407.577370 350.946728 -11980.718166 350.600941 -12005.251571 350.946661
139.000000 -1178894.081073 0.001675 -1169020.256285 282.306523 -9853.183027 281.986898 -9873.824788 282.306563
140.000000 -1187375.332367 0.001672 -1178100.363803 282.251098 -9255.659592 282.012709 -9274.968563 282.251114
141.000000 -1195856.584156 0.001660 -1188008.583526 295.005999 -7831.287632 294.901993 -7848.000630 295.005936
142.000000 -1204337.834793 0.001693 -1197297.347772 251.558601 -7027.343072 251.322952 -7040.487021 251.558726
143.000000 -1212819.086894 0.001738 -1207188.925786 223.441061 -5615.257527 223.233079 -5630.161108 223.440925
144.000000 -1221300.340992 0.001860 -1215968.752960 220.218976 -5321.420749 220.051340 -5331.588032 220.219051
145.000000 -1229781.590258 0.001775 -1225034.805256 225.935460 -4737.545133 225.799942 -4746.785002 225.935334
146.000000 -1238262.845085 0.001950 -1234373.564519 187.274222 -3879.746824 187.207077 -3889.280566 187.274196
147.000000 -1246744.099182 0.001683 -1243257.658156 190.598432 -3479.133342 190.502085 -3486.441026 190.598449
148.000000 -1255225.350118 0.001717 -1252192.830176 178.605983 -3041.847480 178.648741 -3032.519942 178.605886
149.000000 -1263706.604820 0.001978 -1261186.752310 144.330922 -2513.558485 144.201793 -2519.852510 144.331004
150.000000 -1272187.853015 0.001749 -1270164.313231 146.377684 -2029.067310 146.655999 -2023.539783 146.377596
151.000000 -1280669.105272 0.001702 -1278638.112926 148.587406 -2036.748903 148.849404 -2030.992347 148.587363
152.000000 -1289150.359762 0.002070 -1287571.232480 112.356634 -1591.771783 112.800130 -1579.127282 112.356488
153.000000 -1297631.610249 0.001956 -1296130.639612 131.103533 -1504.938456 131.475166 -1500.970638 131.103484
154.000000 -1306112.865469 0.001908 -1304756.603406 108.509402 -1373.847829 109.431185 -1356.262063 108.509426
155.000000 -1314594.118565 0.002112 -1313626.399867 85.758086 -1038.304870 89.864510 -967.718698 85.758082
156.000000 -1323075.363680 0.002203 -1322133.547273 94.295329 -1015.905010 99.779206 -941.816407 94.295234
157.000000 -1331556.620816 0.001976 -1330701.691907 111.378749 -963.883667 123.388745 -854.928910 111.378722
158.000000 -1340037.874650 0.001936 -1339293.762489 93.360238 -853.536739 104.718389 -744.112161 93.360171
159.000000 -1348519.126246 0.001954 -1347810.265630 95.405304 -863.227824 112.817463 -708.860616 95.405381
160.000000 -1357000.380908 0.002228 -1356611.026695 46.780183 -514.829803 58.387952 -389.354213 46.780060
161.000000 -1365481.630792 0.002097 -1365086.361827 56.407639 -525.819760 72.087923 -395.268965 56.407380
162.000000 -1373962.878215 0.002135 -1373580.085179 55.627694 -526.458757 73.168584 -382.793035 55.627698
163.000000 -1382444.137269 0.002062 -1382068.084593 74.381310 -682.803682 128.136798 -376.052676 74.381254
164.000000 -1390925.387247 0.001932 -1390691.047749 36.224399 -441.129304 61.777742 -234.339498 36.224461
165.000000 -1399406.639562 0.002207 -1399177.004325 54.276023 -462.965928 104.657894 -229.635237 54.276053
166.000000 -1407887.891123 0.001979 -1407672.026616 45.497243 -506.825642 98.836680 -215.864507 45.497026
167.000000 -1416369.146227 0.002236 -1416111.178713 57.463121 -612.966559 127.275222 -257.967514 57.463192
168.000000 -1424850.399251 0.002338 -1424641.967373 43.286642 -533.660429 100.863133 -208.431878 43.286516
169.000000 -1433331.651359 0.002195 -1433244.906543 19.463430 -242.971912 49.811553 -86.744816 19.463325
170.000000 -1441812.898213 0.002207 -1441755.702343 16.098501 -196.935815 51.351162 -57.195869 16.098447


==> anc/Fig_2/Fig_2_3/README.txt <==
In order to generate Fig. 2(2), run the plotting script "plot_data_points.py", which will plot the data points stored in "tableL200.txt", "tableL200_off.txt" and "table_L200_off_testparticles.txt".

The data points were generated by analogous to Fig. 1 but for all three SMASH config files "SMASH_config_frozen.yaml", "SMASH_config_off.yaml" and "SMASH_config_off_testparticles.yaml". The SMASH output files can then be analyzed by running "analysis_SMASH_output.py" (output file name needs to be adjusted). This will create the tables "tableL200.txt", "tableL200_off.txt" and "table_L200_off_testparticles.txt".


==> anc/Fig_2/Fig_2_3/SMASH_config_frozen.yaml <==
Version: 1.8 # minimal SMASH version to use with this config file

Logging:
    default: INFO

General:
    Modus:          Collider
    Time_Step_Mode: Fixed
    Delta_Time:     0.1
    End_Time:       200.0
    Randomseed:     -1
    Nevents:        400

Output:
    Output_Interval: 200.0
    Particles:
        Format:          ["Oscar2013"]
        Extended: True
        Only_Final: No

Modi:
    Collider:
        Impact:
            Value: 0.0
        Projectile:
            Particles: {2212: 79, 2112: 118} #Gold197
        Target:
            Particles: {2212: 79, 2112: 118} #Gold197

        Sqrtsnn: 200.0
        Fermi_Motion: "frozen"


==> anc/Fig_2/Fig_2_3/SMASH_config_off.yaml <==
Version: 1.8 # minimal SMASH version to use with this config file

Logging:
    default: INFO

General:
    Modus:          Collider
    Time_Step_Mode: Fixed
    Delta_Time:     0.1
    End_Time:       200.0
    Randomseed:     -1
    Nevents:        400

Output:
    Output_Interval: 200.0
    Particles:
        Format:          ["Oscar2013"]
        Extended: True
        Only_Final: No

Modi:
    Collider:
        Impact:
            Value: 0.0
        Projectile:
            Particles: {2212: 79, 2112: 118} #Gold197
        Target:
            Particles: {2212: 79, 2112: 118} #Gold197

        Sqrtsnn: 200.0
        Fermi_Motion: "off"


==> anc/Fig_2/Fig_2_3/SMASH_config_off_testparticles.yaml <==
Version: 1.8 # minimal SMASH version to use with this config file

Logging:
    default: INFO

General:
    Modus:          Collider
    Time_Step_Mode: Fixed
    Delta_Time:     0.1
    Testparticles:  20
    End_Time:       200.0
    Randomseed:     -1
    Nevents:        400

Output:
    Output_Interval: 200.0
    Particles:
        Format:          ["Oscar2013"]
        Extended: True
        Only_Final: No

Modi:
    Collider:
        Impact:
            Value: 0.0
        Projectile:
            Particles: {2212: 79, 2112: 118} #Gold197
        Target:
            Particles: {2212: 79, 2112: 118} #Gold197

        Sqrtsnn: 200.0
        Fermi_Motion: "off"


==> anc/Fig_2/Fig_2_3/analysis_SMASH_output.py <==
# modules
import os
#import sys
#import math as ma
import numpy as np
import pandas as pd
#import itertools as it
#from collections import defaultdict


# explanation:
#Get L_y for different b values. Third version!
#For example you use a Gold-Gold collision with onlyFinal=off in the
#config.yaml file, endTime should be 200 and timeStep should also
#be 200 so that you don't create too much unused data.
#This script only uses time={-2.???,200} and more than one event.
#Analyses different 'particle_lists.oscar' files from different
#directories in data, which represent different b values.
#'L_rem=L_0-L_sp'!
#L_r is therefor simply the summed angular momentum of particles that collide or
#have collided.
#
#To use this script, you have to set the 4 important values directly at the beginning
#of the script.


# define important values for the analysis
delta_b = 0.5
firstdir = 0
lastdir = 30
AIM_FILE = 'table_L200_frozen.txt'


def calc_numb_dir(firstdir, lastdir):
    # calculate the amount of considered directories
    return lastdir - firstdir + 1

# having the amount of considered directories in a variable
directories = calc_numb_dir(firstdir, lastdir)

def dir_to_b(it):
    # calculates the actual impact parameter b
    # dir in the sense of starting with dir 0 actually
    return delta_b*int(it)


def dir_to_path(i):
    # returns the correct PATH for the file, that must be analyzed
    return os.getcwd() + '/data/' + str(i+firstdir) +\
           '/particle_lists.oscar'


#define important constants
unit_conv = 5.0677307177 #from fm to GeV^{-1}
epsilon = 0.001


def marcos_analysis_function(target):
    
    # read in the relevant columns of the oscar file in a panda dataframe df
    with open(dir_to_path(target), 'r') as data:
        df = pd.read_csv(data, sep=' ', header=None, usecols=[0,1,2,3,6,7,8,12],
                         dtype=np.float64, skipinitialspace=True,
                         names=['time','rx','ry','rz','px','py','pz','ncoll'],
                         comment='#') 
    
    
    
    #print(df)
    #print(df.index)
    #print(df.describe())
    
    #getting only the time before collision and the last time value
    #so I'm eliminating t=0.0 !  ==>  e.g. {-2.04818,200.0}
    #print(df[df.time.lt(-epsilon) | df.time.gt(epsilon)])
    df = df[df.time.lt(-epsilon) | df.time.gt(epsilon)]
    #print(df)
    df.reset_index(drop=True, inplace=True)
    #print(df)
    
    # functions
    # calculating the angular-momentum, having  r in fm
    # and p in GeV; ang-mom then is unitless
    def ang_mom_y(row):
        return unit_conv*(row['rz']*row['px']-row['rx']*row['pz'])
    
    
    #create new column, where the angular momentum is saved
    df['ly'] = df.apply(ang_mom_y, axis=1)
    
    #print(df)
    
    
    #don't need these columns anymore
    del df['rx']
    del df['ry']
    del df['rz']
    del df['px']
    del df['py']
    del df['pz']
    
    
    #print(df)
    
    #create an event column which is pre-filled with 0
    df['event'] = 0
    
    #print(df)
    #print(len(df))
    
    #helping list, to seperate the events at the end
    cuts = [0]
    
    
    #get the index of a new event in cuts
    for i in range(1,len(df)):
        if (df.iloc[i,0] < df.iloc[i-1,0]):
            cuts.append(i)
    
    #print(cuts)
    N_evts = len(cuts)
    #print(N_evts)
    
    #get the first index, that isn't in df anymore, for further seperations in the event column
    cuts.append(len(df))
    #print(cuts)
    
    #print(df)
    
    
    #correctly fill the event column, which has the column index 4
    #shift by 1 because event 0 is already correctly filled
    for i in range(N_evts-1):
        df.iloc[cuts[i+1]:cuts[i+2],3] = i+1
    
    #print(df)
    #print(df.describe())
    
    
    
    ########################################################################################
    ##the totals
    #df_tot = df.groupby(['event', 'time'])['ly'].sum().reset_index(name='ly_tot')
    ##print(df_tot)
    #
    #ly_tot_mean = df_tot.groupby(['time'])['ly_tot'].mean().reset_index(name='ly_tot_mean')
    ##print(ly_tot_mean)
    #
    #N_timesteps = len(ly_tot_mean)
    ##print(N_timesteps)
    #
    #ly_tot_std = df_tot.groupby(['time'])['ly_tot'].std().reset_index(name='ly_tot_std')
    ##print(ly_tot_std)
    #ly_tot_sem = df_tot.groupby(['time'])['ly_tot'].sem().reset_index(name='ly_tot_sem')
    ##print(ly_tot_sem)
    #
    ##print(ly_tot_sem.iloc[1,1])
    ##print(type(ly_tot_sem.iloc[1,1]))
    #
    #
    ########################################################################################
    ##extract ly_0
    #ly_0_mean_prim = ly_tot_mean.iloc[0,1]
    #print(ly_0_mean_prim)
    #
    #ly_0_std_prim = ly_tot_std.iloc[0,1]
    #print(ly_0_std_prim)
    #
    #ly_0_sem_prim = ly_tot_sem.iloc[0,1]
    #print(ly_0_sem_prim)
    #
    ########################################################################################
    #particles without collision... (spectators)
    
    #print(df[df.ncoll.eq(0) & df.pto.eq(0)])
    df_sp = df[df.time.gt(epsilon) & df.ncoll.eq(0)]
    #print(df_sp)
    del df_sp['ncoll']
    del df_sp['time']
    
    df_sp.reset_index(drop=True, inplace=True)
    #print(df_sp)
    
    df_sp = df_sp.groupby(['event'])['ly'].sum().reset_index(name='ly_sp')
    #print(df_sp)
    
    ly_sp_mean = df_sp['ly_sp'].mean()
    #print(ly_sp_mean)
    #print(type(ly_sp_mean))
    
    ly_sp_std = df_sp['ly_sp'].std()
    #print(ly_sp_std)
    ly_sp_sem = df_sp['ly_sp'].sem()
    #print(ly_sp_sem)
    
    
    ########################################################################################
    #remaining angular momentum indirectly calculated: L_rem=L_0-L_sp
    #and the initial angular momentum L_0
    
    df_0 = df[df.time.lt(-epsilon)]
    #print(df_0)
    
    del df_0['ncoll']
    del df_0['time']
    
    df_0.reset_index(drop=True, inplace=True)
    #print(df_0)
    
    df_0 = df_0.groupby(['event'])['ly'].sum().reset_index(name='ly_0')
    #print(df_0)
    
    ly_0_mean = df_0['ly_0'].mean()
    #print(ly_0_mean)
    #print(type(ly_0_mean))
    
    ly_0_std = df_0['ly_0'].std()
    #print(ly_0_std)
    ly_0_sem = df_0['ly_0'].sem()
    #print(ly_0_sem)
    
    df_rem = df_0.copy()
    #print(df_rem)
    
    #L_rem=L_0-L_sp
    if len(df_0)==len(df_sp):
        for i in range(N_evts):
            df_rem.iloc[i,1] = df_0.iloc[i,1] - df_sp.iloc[i,1]
    else:
        if len(df_sp)==0:
            for i in range(N_evts):
                df_rem.iloc[i,1] = df_0.iloc[i,1]
        else:
            i = 0
            jctr = 0
            j = df_sp.iloc[jctr,0]
            end = df_sp.iloc[len(df_sp)-1,0]
            while j<end:
                if i<j:
                    df_rem.iloc[i,1] = df_0.iloc[i,1]
                    i += 1
                else:
                    df_rem.iloc[i,1] = df_0.iloc[i,1] - df_sp.iloc[jctr,1]
                    i += 1
                    jctr += 1
                    j = df_sp.iloc[jctr,0] 
            while i<len(df_0):
                if i<j:
                    df_rem.iloc[i,1] = df_0.iloc[i,1]
                    i += 1
                elif i==j:
                    df_rem.iloc[i,1] = df_0.iloc[i,1] - df_sp.iloc[jctr,1]
                    i += 1
                else:
                    df_rem.iloc[i,1] = df_0.iloc[i,1]
                    i += 1
    
    
    df_rem.rename(columns={'ly_0':'ly_rem'}, inplace=True)
    #print(df_rem)
    
    ly_rem_mean = df_rem['ly_rem'].mean()
    #print(ly_rem_mean)
    
    ly_rem_std = df_rem['ly_rem'].std()
    #print(ly_rem_std)
    ly_rem_sem = df_rem['ly_rem'].sem()
    #print(ly_rem_sem)
    
    
    ########################################################################################
    #particles with collision... ("remainers") L_r is directly calculated
    
    df_r = df[df.time.gt(epsilon) & df.ncoll.ne(0)]
    
    #print(df_r)
    
    del df_r['ncoll']
    del df_r['time']
    
    df_r.reset_index(drop=True, inplace=True)
    #print(df_r)
    
    
    df_r = df_r.groupby(['event'])['ly'].sum().reset_index(name='ly_r')
    #print(df_r)
    
    ly_r_mean = df_r['ly_r'].mean()
    #print(ly_r_mean)
    ly_r_std = df_r['ly_r'].std()
    #print(ly_r_std)
    ly_r_sem = df_r['ly_r'].sem()
    #print(ly_r_sem)
    
    ########################################################################################
    return [ly_0_mean, ly_0_sem, ly_sp_mean, ly_sp_sem, ly_r_mean, ly_r_sem,
            ly_rem_mean, ly_rem_sem]


# iterate over the amount of directories
for directory in range(directories):

    # get all the relevant quantities in result
    result = marcos_analysis_function(directory)
    # write the important results in the AIM_FILE data file
    f = open(AIM_FILE, 'a')
    if directory == 0:
        #only in the very first execution where b==0.0
        f.write('#b L0 L0sem Lsp Lspsem '\
                'Lr Lrsem Lrem Lremsem\n')
    # first column: b (impact parameter)
    f.write('%f ' %dir_to_b(directory))

    # ly0 (2 columns)
    f.write('%f ' %result[0]) # avg
    f.write('%f ' %result[1]) # sem

    # lysp (2 columns)
    f.write('%f ' %result[2]) # avg
    f.write('%f ' %result[3]) # sem

    # lyr (2 columns)
    f.write('%f ' %result[4]) # avg
    f.write('%f ' %result[5]) # sem

    # lyrem (2 columns)
    f.write('%f ' %result[6]) # avg
    f.write('%f\n' %result[7]) # sem

    f.close()
    # show, in which round you are... different round,
    # different impact parameter b
    print('Round', directory)




==> anc/Fig_2/Fig_2_3/plot_data_points.py <==
import pandas as pd
import numpy as np
import operator
import matplotlib.pyplot as plt
#import scipy.optimize as op
from scipy.signal import savgol_filter

plt.style.use('seaborn-whitegrid')

## import data
data_off = pd.read_csv('tableL200_off.txt', sep='\s+', comment='#',
                   header=None)
#data_off = pd.DataFrame(data_off)

data = pd.read_csv('tableL200.txt', sep='\s+', comment='#',
                   header=None)
#data = pd.DataFrame(data)

data_off_test = pd.read_csv('table_L200_off_testparticles.txt', sep='\s+', comment='#',
                   header=None)


# assigning the correct data
b = np.nan_to_num(data.iloc[:,0])
#L0 = data[1]
#L0sem = data[2]
#Lsp = data[3]
#Lspsem = data[4]
Lr = np.nan_to_num(data.iloc[:,5])
Lr = Lr*(-1.0) # to have the negative y direction...
Lrsem = np.nan_to_num(data.iloc[:,6])
#Lrem = data[7]
#Lremsem = data[8]

#L0off = data_off[1]
#L0semoff = data_off[2]
#Lspoff = data_off[3]
#Lspsemoff = data_off[4]
Lroff = np.nan_to_num(data_off.iloc[:,5])
Lroff = Lroff*(-1.0) # to have the negative y direction...
Lrsemoff = np.nan_to_num(data_off.iloc[:,6])
#Lremoff = data_off[7]
#Lremsemoff = data_off[8]

Lroff_test = np.nan_to_num(data_off_test.iloc[:,5])/20
Lroff_test = Lroff_test*(-1.0) # to have the negative y direction...
Lrsemoff_test = np.nan_to_num(data_off_test.iloc[:,6])/20


def select_b(lst):
    lste = []
    lste.append(lst[0])
    for i in range(1, len(lst), 2):
        lste.append(lst[i])
    lste.append(lst[-1])
    return lste

b_ = select_b(b)

def calc_lst(lst):
    lste = []
    lste.append(lst[0])
    for i in range(1, len(lst), 2):
        lste.append((lst[i-1]+lst[i]+lst[i+1])/3.0)
    lste.append(lst[-1])
    return lste

Lr_ = calc_lst(Lr)
Lrsem_ = calc_lst(Lrsem)

Lroff_ = calc_lst(Lroff)
Lrsemoff_ = calc_lst(Lrsemoff)


Lroff_test_ = calc_lst(Lroff_test)
Lrsemoff_test_ = calc_lst(Lrsemoff_test)



#savgol
#Lr
Lrsg = savgol_filter(Lr_, window_length=31, polyorder=4)
#indxLr = np.argmax(Lrsg)
#bmaxLr = 0.1 * indxLr
#Lrmax = np.amax(Lrsg)
#
#print(bmaxLr)
#print(Lrmax)
#print()
#
#LrOff
Lroffsg = savgol_filter(Lroff_, window_length=31, polyorder=4)
#indxLroff = np.argmax(Lroffsg)
#bmaxLroff = 0.1 * indxLroff
#Lroffmax = np.amax(Lroffsg)
#
#print(bmaxLroff)
#print(Lroffmax)

Lroffsg_test = savgol_filter(Lroff_test_, window_length=31, polyorder=4)


# find b_max for plot with testparticles
L_max_test_index, L_max_test = max(enumerate(Lroffsg_test), key=operator.itemgetter(1))
print("b_max: ", b_[L_max_test_index])



# plotting the outcome of the simulation

plt.figure(figsize=(6, 4.5))

linewidth=2.8

plt.plot(b_, Lroffsg, c='#03344A', lw=linewidth, label=r'$L_{r}$')
##plt.plot(b, -Lroff, c='#008080', lw=0.7, label='$L_{r\;off}$')
plt.fill_between(b_, np.add(Lroff_, Lrsemoff_), np.subtract(Lroff_, Lrsemoff_), alpha=0.5,
                 color='#03344A')

plt.plot(b_, Lrsg, c='#cc8b86', lw=linewidth, label=r'$L_{r, fr}$')
#plt.plot(b, -Lr, c='#008000', lw=0.7, label='$L_{r\;fr}$')
plt.fill_between(b_, np.add(Lr_, Lrsem_), np.subtract(Lr_, Lrsem_), alpha=0.5,
                 color='#cc8b86')

plt.plot(b_, Lroffsg_test, c='#808080', lw=linewidth+0.4, ls="--", label=r'$L_{r, test}$')
#plt.plot(b, -Lr, c='#008000', lw=0.7, label='$L_{r\;fr}$')
plt.fill_between(b_, np.add(Lroff_test_, Lrsemoff_test_), np.subtract(Lroff_test_, Lrsemoff_test_), alpha=0.35,
                 color='#808080')

plt.title(r'$Au-Au\qquad$'\
          r'$\sqrt{s_{NN}}\;=\;200\;$GeV', fontsize=15)
plt.xlabel(r'$b \; $(fm)', fontsize=15)
plt.ylabel(r'$-L_{y}$', fontsize=15)

plt.tight_layout()

legend_line_size = 2.8
leg = plt.legend(frameon=True, framealpha=1, prop={'size': 16})
leg.get_lines()[0].set_linewidth(legend_line_size)
leg.get_lines()[1].set_linewidth(legend_line_size)
leg.get_lines()[2].set_linewidth(legend_line_size)

#plt.show()
plt.savefig('lyAuAu200FrOff_binned.pdf')



==> anc/Fig_2/Fig_2_3/tableL200.txt <==
#b L0 L0sem Lsp Lspsem Lr Lrsem Lrem Lremsem
0.000000 201.919813 169.734526 652.705397 509.689425 -292.454554 596.210604 -450.785585 550.019357
0.100000 -10046.499860 160.249434 -3067.252365 519.869544 -6612.730204 584.632178 -6979.247495 557.015728
0.200000 -20146.428730 164.045389 -6214.894384 503.013528 -12896.272951 567.501758 -13931.534346 532.395281
0.300000 -30562.258844 152.446887 -9320.645876 506.607957 -20041.232847 557.726711 -21241.612968 540.391147
0.400000 -40550.778863 169.742262 -12843.586374 566.025750 -26147.739629 619.383257 -27707.192489 594.158345
0.500000 -50867.501774 165.754731 -15018.262306 562.643990 -33983.744698 614.509434 -35849.239468 581.092727
0.600000 -60921.697198 167.146191 -17753.699040 523.591367 -41135.708485 590.810583 -43167.998159 559.978235
0.700000 -71424.887053 170.335226 -22830.506475 568.457645 -45919.609923 630.155405 -48594.380578 607.960249
0.800000 -81362.917224 165.449938 -26282.370237 621.486168 -51994.485056 668.670235 -55080.546987 647.219762
0.900000 -91757.114953 164.244745 -28768.277163 631.766525 -59514.019683 675.900097 -62988.837790 655.523740
1.000000 -101681.475390 157.472153 -31420.511239 608.002598 -66275.987978 662.037401 -70260.964151 637.019437
1.100000 -111844.309629 165.420445 -36114.773605 666.489387 -71655.553204 726.399696 -75729.536025 700.821236
1.200000 -122139.743534 169.557511 -40792.752164 727.685586 -76870.506117 760.193823 -81346.991370 758.486745
1.300000 -132300.521958 167.251681 -43698.695809 702.329101 -83731.579688 751.656529 -88601.826149 733.891012
1.400000 -142462.026393 173.410661 -49030.119111 799.326958 -88447.585598 829.174373 -93431.907282 822.609873
1.500000 -152791.487949 161.801883 -53204.662400 754.788759 -94168.110570 807.271734 -99586.825549 769.804928
1.600000 -162981.659041 164.105823 -56632.588723 777.426048 -100139.167281 834.610175 -106349.070317 814.614199
1.700000 -173051.286974 164.319263 -62657.312219 839.197181 -104116.558155 843.326274 -110393.974756 842.722008
1.800000 -183249.083709 152.590196 -69427.334265 857.378002 -107410.615143 863.373972 -113821.749444 871.540992
1.900000 -193626.537675 164.751741 -73835.769410 904.384582 -113178.800161 920.435475 -119790.768265 914.154317
2.000000 -203641.794388 160.547700 -78496.799640 968.378129 -118061.018980 985.060057 -125144.994748 977.937441
2.100000 -213981.557292 165.399370 -84765.667687 913.646556 -122198.856235 931.871465 -129215.889606 911.948639
2.200000 -224024.957106 172.065031 -89360.031253 1028.785622 -127484.946487 1050.963995 -134664.925853 1038.043718
2.300000 -234373.449444 159.520032 -94392.478156 950.255001 -132704.724419 950.391935 -139980.971288 958.603316
2.400000 -244381.809938 165.342286 -103004.490331 1020.410800 -133650.270290 1038.416882 -141377.319607 1040.137560
2.500000 -254627.737902 167.618247 -107215.359865 1044.532759 -139699.186285 1050.237767 -147412.378038 1062.312253
2.600000 -264641.759741 156.363569 -113556.499725 1029.664429 -143041.150824 1042.721935 -151085.260016 1039.813487
2.700000 -274824.002230 174.851864 -122604.909518 1160.620876 -144036.708239 1184.037292 -152219.092711 1176.136335
2.800000 -285138.886245 159.523808 -127209.547633 1171.001783 -149685.064962 1164.594566 -157929.338612 1172.593435
2.900000 -295205.470935 162.081836 -136896.923373 1115.949994 -149753.513752 1123.974589 -158308.547562 1125.525627
3.000000 -305406.434295 166.225986 -143842.084811 1136.303331 -153154.474462 1124.317832 -161564.349484 1151.830994
3.100000 -315417.173390 178.524094 -150793.172410 1263.782833 -155403.718595 1259.897166 -164624.000981 1268.922024
3.200000 -325499.050722 160.791088 -159656.980876 1220.600227 -157158.696248 1231.215278 -165842.069845 1235.838323
3.300000 -335941.146623 164.289993 -166481.050657 1144.193638 -160205.632171 1165.208488 -169460.095966 1158.719143
3.400000 -346298.056485 173.740913 -175018.239648 1340.342496 -161856.603653 1337.368644 -171279.816837 1349.047676
3.500000 -356206.737656 161.364271 -183720.902233 1242.358710 -163145.071323 1256.641937 -172485.835422 1260.187271
3.600000 -366095.396655 168.284686 -191565.340405 1307.799503 -164813.859623 1310.743338 -174530.056250 1323.087155
3.700000 -376766.122008 161.518585 -199623.017839 1315.865422 -167525.241624 1303.507060 -177143.104169 1334.850641
3.800000 -386891.421215 169.660789 -210667.218380 1359.946076 -166141.417962 1325.464045 -176224.202835 1358.401444
3.900000 -396962.166384 155.225758 -219614.560127 1436.016481 -167246.617240 1396.139426 -177347.606258 1431.372827
4.000000 -407389.766556 163.697667 -228129.837295 1378.185593 -169264.716372 1371.386191 -179259.929261 1381.707796
4.100000 -417535.817515 164.118918 -239251.362609 1393.606970 -168240.673850 1389.277473 -178284.454906 1405.427216
4.200000 -427585.628174 163.524984 -249573.086889 1496.615199 -168180.580082 1469.571982 -178012.541285 1489.620601
4.300000 -437582.425585 168.282308 -258469.015386 1460.390761 -169141.398596 1455.850335 -179113.410199 1466.883119
4.400000 -448046.883252 161.565906 -266018.742397 1438.728455 -171718.497539 1421.172944 -182028.140855 1438.623993
4.500000 -458046.619933 172.248011 -279796.135679 1410.761573 -167784.123404 1407.562943 -178250.484254 1416.555131
4.600000 -468244.184530 169.999855 -284898.256149 1484.537236 -172662.763175 1454.829899 -183345.928380 1481.786934
4.700000 -478506.987468 169.386428 -298175.811537 1423.822362 -169805.843166 1423.588516 -180331.175931 1438.676757
4.800000 -488834.108287 162.377679 -309862.400950 1594.325744 -168785.923403 1582.913825 -178971.707337 1598.619814
4.900000 -499068.572474 156.765075 -319282.004302 1556.181998 -169398.229553 1538.222375 -179786.568173 1561.071846
5.000000 -509135.025999 176.263071 -329413.435878 1374.678550 -169336.904529 1349.369210 -179721.590122 1379.125823
5.100000 -519402.709750 159.177902 -341160.342377 1555.872475 -167420.612855 1560.078586 -178242.367373 1567.008548
5.200000 -529235.234268 175.318160 -352632.092986 1516.456204 -166037.116319 1490.296196 -176603.141283 1510.653340
5.300000 -539859.506519 165.888830 -363737.171312 1462.876603 -165395.870223 1427.687202 -176122.335207 1454.767058
5.400000 -549917.398076 173.932305 -374337.125562 1521.355160 -164655.287919 1480.769205 -175580.272514 1511.086366
5.500000 -559910.657127 171.026414 -386376.128728 1574.737393 -162800.724545 1563.944237 -173534.528399 1590.578570
5.600000 -570134.087619 161.862765 -400483.625834 1403.825546 -158814.029469 1368.054248 -169650.461785 1402.204487
5.700000 -580372.434443 167.394074 -411900.733261 1431.429515 -157790.151067 1420.532486 -168471.701182 1437.494307
5.800000 -590608.421512 169.992587 -423457.535028 1530.063771 -156435.912207 1494.402888 -167150.886484 1527.158679
5.900000 -600692.298831 166.785139 -435704.730733 1509.223436 -154386.946438 1497.787568 -164987.568098 1521.123464
6.000000 -610864.793076 167.816722 -446851.629469 1456.307202 -153315.461541 1443.090563 -164013.163607 1464.334781
6.100000 -620976.542783 155.081138 -457091.133888 1483.407273 -153425.204263 1479.616458 -163885.408895 1488.200360
6.200000 -631070.964932 171.249840 -469311.326562 1473.046292 -151260.503585 1439.251027 -161759.638369 1465.386703
6.300000 -641775.906003 170.505555 -484821.106940 1436.540002 -146183.620957 1423.908749 -156954.799063 1444.475469
6.400000 -651528.465905 160.687306 -495834.265471 1466.373833 -145257.346961 1432.036914 -155694.200434 1451.685694
6.500000 -661847.538974 160.770100 -510165.923488 1386.775621 -141122.343226 1361.677326 -151681.615486 1386.089722
6.600000 -672194.030181 152.001832 -517370.113785 1492.965165 -144118.498679 1475.837919 -154823.916395 1495.387751
6.700000 -681838.603915 160.490333 -532188.110653 1420.485363 -139278.813399 1390.147751 -149650.493262 1412.637976
6.800000 -692226.691570 156.208759 -543654.250030 1483.544125 -138424.407252 1461.464610 -148572.441540 1486.597276
6.900000 -702328.816464 162.194816 -556432.774458 1491.984439 -135802.553436 1462.186823 -145896.042006 1486.671411
7.000000 -712363.876923 161.015825 -568499.814480 1502.325400 -133917.160288 1464.814522 -143864.062442 1483.882664
7.100000 -722932.656884 165.125558 -583087.964503 1477.220376 -129927.694742 1450.086958 -139844.692380 1476.294033
7.200000 -733171.461063 173.935551 -599246.972620 1386.462422 -124128.676915 1362.541345 -133924.488442 1389.670471
7.300000 -743266.278086 165.853896 -610356.721241 1446.945862 -123225.594056 1409.327554 -132909.556845 1434.219614
7.400000 -753126.515455 169.273220 -623259.838934 1344.348380 -120017.839279 1319.405437 -129866.676522 1345.110728
7.500000 -763810.023457 175.521578 -635428.102506 1395.539330 -118685.497609 1362.469361 -128381.920951 1387.656542
7.600000 -774217.013628 174.902622 -649464.340451 1377.530247 -115045.284977 1343.732489 -124752.673178 1371.938238
7.700000 -783798.895704 167.092907 -662346.631898 1314.374811 -111987.944472 1276.442604 -121452.263806 1303.050946
7.800000 -794258.285110 173.273160 -673642.913488 1304.518919 -111253.332256 1282.611526 -120615.371622 1300.465104
7.900000 -804133.131113 174.356520 -689283.864473 1258.273625 -105644.110708 1222.685854 -114849.266640 1245.084702
8.000000 -814523.270341 169.861235 -699649.121615 1330.628164 -105778.257935 1305.956259 -114874.148726 1326.673107
8.100000 -824659.040110 172.084635 -711755.004910 1325.441507 -103695.609239 1274.639107 -112904.035199 1307.372713
8.200000 -834976.571633 169.454982 -727884.844881 1296.627087 -98243.056541 1252.661718 -107091.726752 1281.139271
8.300000 -844902.895843 169.428524 -736042.546780 1424.175437 -100028.621076 1378.846148 -108860.349063 1409.005414
8.400000 -855753.261484 168.855389 -753177.420779 1217.375176 -94234.236438 1176.025741 -102575.840705 1202.403433
8.500000 -865452.501896 169.497036 -762744.865212 1244.207027 -94073.570298 1209.800761 -102707.636684 1236.656933
8.600000 -875766.668256 156.926052 -778269.346390 1249.734905 -89156.637257 1223.045450 -97497.321867 1241.004971
8.700000 -886175.137063 162.997984 -792804.676493 1138.143529 -85520.386470 1124.763420 -93370.460569 1139.954099
8.800000 -896096.883495 167.057353 -804985.150071 1145.896907 -83167.494668 1118.177190 -91111.733424 1141.672590
8.900000 -906167.031283 164.768051 -819198.562209 1180.237368 -79177.328950 1134.856377 -86968.469073 1159.753256
9.000000 -916423.995178 168.280068 -831292.946036 1179.709562 -77497.989801 1142.284277 -85131.049143 1166.181868
9.100000 -926383.482694 166.716108 -844093.265676 1163.357740 -74832.518620 1118.085908 -82290.217017 1143.926658
9.200000 -936669.205759 180.643809 -858205.176735 1111.027578 -71086.783674 1066.071477 -78464.029024 1088.149295
9.300000 -946613.658860 172.827968 -869098.265040 1062.151481 -70601.329139 1038.127898 -77515.393820 1057.601686
9.400000 -957388.908882 171.517268 -882904.263299 1082.803640 -67242.088118 1020.435322 -74484.645583 1053.950893
9.500000 -967137.491629 172.144535 -895383.810265 1112.864673 -64761.699269 1058.201004 -71753.681364 1089.406324
9.600000 -977180.140932 161.845088 -907858.354645 1114.306829 -62464.082604 1064.141980 -69321.786288 1096.405672
9.700000 -987798.295003 169.835798 -920053.247463 1055.607506 -61185.560555 1031.948262 -67745.047540 1049.441879
9.800000 -997898.269064 163.661629 -932015.012043 1034.039363 -59471.802919 1005.909382 -65883.257021 1030.501769
9.900000 -1007973.568394 176.443805 -947418.612919 1065.101372 -54413.724400 1013.878336 -60554.955475 1030.030890
10.000000 -1018302.566676 160.567467 -958015.111155 1037.677878 -54197.593092 995.013196 -60287.455521 1015.398782
10.100000 -1028127.503896 184.370546 -970904.683944 970.866041 -51272.798884 946.659329 -57222.819952 961.519780
10.200000 -1038554.823414 173.684346 -984597.430682 921.103983 -48306.177222 884.515399 -53957.392732 896.220507
10.300000 -1048649.154868 173.667157 -995716.507140 966.143399 -47238.627709 927.458994 -52932.647728 942.395238
10.400000 -1059051.340887 170.896325 -1009652.677757 889.872570 -43938.545812 861.841576 -49398.663131 880.701714
10.500000 -1068801.936412 174.161075 -1019788.537443 968.604430 -43736.762755 917.488491 -49013.398969 945.085307
10.600000 -1079175.200004 165.372723 -1034036.740919 891.955488 -40013.761776 849.811558 -45138.459085 879.700192
10.700000 -1089553.048156 173.153106 -1046177.611450 887.989614 -38478.517647 863.699542 -43375.436706 883.927396
10.800000 -1099248.733631 167.990246 -1057628.838588 859.332328 -36924.917552 801.454285 -41619.895043 826.681210
10.900000 -1109645.283737 179.223585 -1071247.213027 771.196022 -33972.418003 731.303930 -38398.070710 749.771037
11.000000 -1119915.706440 173.986041 -1083946.121444 802.346910 -31512.355647 757.312449 -35969.584996 783.686413
11.100000 -1130370.582277 173.256678 -1097197.058095 798.423144 -28982.026433 743.838832 -33173.524182 770.003000
11.200000 -1140548.183142 184.468145 -1108505.811744 722.803008 -27904.478252 673.739044 -32042.371397 701.255396
11.300000 -1150572.115657 166.762941 -1120086.305018 743.846396 -26613.924844 707.723573 -30485.810639 730.977028
11.400000 -1160500.638063 173.453378 -1132237.785202 697.754035 -24550.645317 652.348943 -28262.852861 676.731438
11.500000 -1170798.515908 168.267793 -1145338.300189 666.112804 -21894.540041 625.842962 -25460.215719 645.500580
11.600000 -1180985.147164 167.473388 -1155398.920726 732.533907 -22396.590807 695.717009 -25586.226438 720.995747
11.700000 -1191001.442275 172.755966 -1167037.901801 685.077123 -20727.169225 646.442437 -23963.540474 668.630935
11.800000 -1201270.273017 174.068737 -1179402.108317 650.311383 -18917.954709 603.374023 -21868.164700 631.125774
11.900000 -1211495.316915 170.573769 -1190677.732616 628.080194 -17781.234680 580.534658 -20817.584299 607.550458
12.000000 -1222121.500775 169.980275 -1202502.298606 637.165116 -16863.894178 587.756887 -19619.202169 607.161306
12.100000 -1231719.246574 175.972343 -1213070.527091 595.814448 -16010.721933 543.202359 -18648.719483 565.210028
12.200000 -1242476.326457 180.205363 -1225892.926991 547.484114 -14019.920944 490.210293 -16583.399466 516.135367
12.300000 -1252387.577931 171.373108 -1236453.933844 541.397793 -13658.365643 487.347417 -15933.644087 512.088869
12.400000 -1262470.137827 178.309719 -1247864.603991 545.050231 -12386.251622 500.700865 -14605.533836 519.328643
12.500000 -1272719.022662 169.883747 -1259727.660568 468.670790 -11048.036096 414.965341 -12991.362094 438.493698
12.600000 -1282940.282599 169.786020 -1270610.506211 494.390422 -10484.583456 446.964718 -12329.776388 466.276028
12.700000 -1293250.245270 170.526291 -1282151.147987 456.357904 -9473.137642 412.112104 -11099.097283 432.842264
12.800000 -1303432.828308 168.513870 -1292895.604961 478.483684 -8944.154663 441.307934 -10537.223346 457.025044
12.900000 -1313677.374796 177.065253 -1304513.319352 397.155131 -7600.597837 338.047685 -9164.055444 355.117900
13.000000 -1323497.544757 166.604778 -1315218.818420 449.845023 -7067.334179 405.312868 -8278.726336 413.957561
13.100000 -1333702.276230 175.787619 -1325498.424160 443.437291 -6928.959860 381.929383 -8203.852070 398.915358
13.200000 -1343572.732944 165.747480 -1335925.973877 416.342963 -6651.367933 360.336172 -7646.759067 378.114448
13.300000 -1354341.608981 169.396926 -1347706.960082 388.106484 -5745.874326 337.245749 -6634.648899 345.089170
13.400000 -1364281.437883 166.510917 -1358499.781135 369.352129 -5172.279478 327.610003 -5781.656749 328.014756
13.500000 -1374434.509550 174.855296 -1369342.509030 352.904681 -4482.437569 305.285881 -5092.000520 307.187252
13.600000 -1384400.598814 165.128463 -1379598.973504 350.343601 -4314.965511 316.106820 -4801.625310 312.332318
13.700000 -1394609.013311 171.110517 -1390605.180612 306.566620 -3777.821020 268.878588 -4003.832699 256.309926
13.800000 -1405093.103702 164.417773 -1401159.679151 307.841732 -3770.808235 283.866701 -3933.424551 264.947697
13.900000 -1415422.719687 166.727355 -1412140.680245 285.897449 -3271.432512 248.034174 -3282.039442 227.216297
14.000000 -1425504.646271 169.684035 -1422848.902995 270.346664 -2523.873774 218.889244 -2655.743276 199.595867
14.100000 -1435653.639759 171.978196 -1433270.718041 242.018990 -2449.296091 210.064070 -2382.921718 181.661021
14.200000 -1445582.733853 163.668836 -1443314.802202 235.300311 -2481.991435 220.702887 -2267.931651 183.554441
14.300000 -1455895.194757 174.371093 -1453719.035235 250.133424 -2355.556944 224.054949 -2176.159522 184.888801
14.400000 -1466063.247486 171.823930 -1464180.482919 241.666067 -2221.161835 216.244274 -1882.764568 164.841624
14.500000 -1476334.763483 165.833346 -1474739.317521 254.173435 -2129.485441 304.800029 -1595.445962 194.734550
14.600000 -1486298.567231 167.822716 -1485213.768712 209.763135 -1595.419529 177.716408 -1084.798519 111.632663
14.700000 -1496622.155175 163.932435 -1495036.783736 267.115468 -2491.502922 360.955284 -1585.371440 209.313722
14.800000 -1506980.873289 163.030592 -1505855.029014 208.120561 -1806.800523 233.320949 -1125.844275 131.274204
14.900000 -1517222.369636 173.128085 -1516317.553832 221.754522 -1547.136343 269.557693 -904.815803 131.534805
15.000000 -1527104.063570 169.362443 -1526557.851519 190.291320 -1368.931320 238.069188 -546.212051 85.881784
15.100000 -1537237.951145 169.621243 -1536613.692880 197.708803 -1197.929880 220.429843 -624.258266 95.613556
15.200000 -1547924.294463 169.804129 -1547457.460849 181.663362 -980.723601 168.334200 -466.833614 68.465561
15.300000 -1557911.896890 177.718584 -1557282.808580 188.929422 -1603.071399 233.528445 -629.088311 86.807533
15.400000 -1567641.769116 162.511664 -1567176.925191 179.475421 -1372.533957 305.268437 -464.843925 90.312684
15.500000 -1578159.099984 171.778983 -1577679.291206 198.236316 -1295.512356 251.234719 -479.808778 82.663606
15.600000 -1588423.658246 171.475830 -1587810.392777 212.229035 -2173.024036 440.882966 -613.265470 118.543451
15.700000 -1598451.604881 168.718471 -1598042.001383 198.408538 -1712.863058 420.362814 -409.603498 91.682394
15.800000 -1608885.547451 177.165288 -1608655.387951 184.074074 -1005.371841 215.753132 -230.159500 46.076360
15.900000 -1618702.204069 173.057971 -1618472.770419 181.734322 -1204.936675 385.492797 -229.433650 64.064450
16.000000 -1629371.631114 172.725289 -1629156.539919 180.390741 -1212.600611 304.193839 -215.091195 50.721281
16.100000 -1639255.921234 182.524251 -1639057.887440 191.546251 -1153.688301 430.994934 -198.033794 62.408648
16.200000 -1649218.293856 169.968531 -1649125.859680 172.302214 -924.199091 373.892999 -92.434175 32.847991
16.300000 -1659577.877262 176.542614 -1659399.013729 187.698218 -1436.405255 460.404001 -178.863533 53.507408
16.400000 -1669867.649537 175.857906 -1669786.835645 177.501832 -654.355405 221.391595 -80.813892 21.756379
16.500000 -1679754.822143 160.854944 -1679721.939221 160.506031 -97.202293 84.587565 -32.882922 8.921893
16.600000 -1689918.891009 176.596154 -1689816.030786 185.309169 -1389.545012 882.074835 -102.860224 55.901718
16.700000 -1700463.213192 176.760697 -1700407.190650 178.928447 -800.972321 356.149096 -56.022542 21.332868
16.800000 -1710510.440145 169.309310 -1710464.128520 169.520321 -470.872137 163.066985 -46.311625 14.336174
16.900000 -1720615.045919 178.507931 -1720575.491959 180.507997 -791.773728 354.235612 -39.553960 16.988758
17.000000 -1731005.518203 177.631999 -1730989.858352 177.577334 -243.920348 97.381393 -15.659851 5.054840


==> anc/Fig_2/Fig_2_3/tableL200_off.txt <==
#b L0 L0sem Lsp Lspsem Lr Lrsem Lrem Lremsem
0.000000 0.001763 0.001264 148.081707 507.804957 -294.928946 562.731938 -148.079944 507.805038
0.100000 -9982.988788 0.001199 -2519.756145 515.941527 -7364.889921 535.076810 -7463.232643 515.941501
0.200000 -19965.980637 0.001305 -5673.920717 501.689095 -13389.859824 522.645119 -14292.059920 501.689105
0.300000 -29948.971129 0.001262 -9053.588802 521.817685 -19931.193939 564.534314 -20895.382327 521.817652
0.400000 -39931.962750 0.001252 -12254.773367 516.625130 -25942.681772 547.925248 -27677.189384 516.625084
0.500000 -49914.952445 0.001200 -15434.423215 519.844517 -32693.797028 525.382616 -34480.529231 519.844624
0.600000 -59897.941596 0.001282 -19194.328176 587.002681 -38494.448617 601.075310 -40703.613420 587.002609
0.700000 -69880.932360 0.001289 -21713.284833 550.493230 -45340.007451 582.494976 -48167.647527 550.493269
0.800000 -79863.920162 0.001340 -24859.685822 523.438225 -51756.090110 565.253269 -55004.234339 523.438324
0.900000 -89846.910168 0.001250 -28268.083662 652.515525 -58244.131086 653.061562 -61578.826506 652.515427
1.000000 -99829.904921 0.001348 -31962.965320 663.889567 -64176.139763 670.456468 -67866.939601 663.889543
1.100000 -109812.893119 0.001303 -35739.886016 662.224370 -70125.062216 689.669764 -74073.007103 662.224317
1.200000 -119795.884076 0.001357 -39095.700970 659.803536 -76519.169350 679.977482 -80700.183106 659.803508
1.300000 -129778.875040 0.001339 -44196.507858 683.617451 -80772.530880 705.070055 -85582.367182 683.617488
1.400000 -139761.864594 0.001227 -47853.250075 682.877369 -86851.011248 713.079059 -91908.614519 682.877458
1.500000 -149744.855686 0.001288 -54037.250879 731.768848 -90350.343484 750.239796 -95707.604807 731.768909
1.600000 -159727.845954 0.001379 -58123.394288 768.641022 -96005.296569 775.120068 -101604.451666 768.641047
1.700000 -169710.838841 0.001349 -61664.528189 811.325935 -102207.559749 814.289702 -108046.310652 811.325931
1.800000 -179693.824115 0.001359 -66120.129050 844.213926 -107459.551209 852.952366 -113573.695065 844.213966
1.900000 -189676.816153 0.001268 -71764.019723 877.266335 -111381.339745 886.379456 -117912.796429 877.266270
2.000000 -199659.806366 0.001306 -77204.854271 908.020618 -116189.581600 905.407652 -122454.952095 908.020690
2.100000 -209642.795187 0.001333 -84475.379977 916.926802 -118499.459192 912.847641 -125167.415210 916.926685
2.200000 -219625.789842 0.001328 -87651.974223 910.377121 -124860.242574 910.698131 -131973.815620 910.377116
2.300000 -229608.778619 0.001304 -95286.835560 974.603588 -126842.083589 982.971394 -134321.943059 974.603593
2.400000 -239591.769832 0.001309 -100783.793407 1029.992983 -131329.197460 1036.135687 -138807.976426 1029.993127
2.500000 -249574.758917 0.001230 -105868.064786 998.099005 -136097.385796 995.018970 -143706.694131 998.098895
2.600000 -259557.746118 0.001308 -114200.632290 1048.687971 -137376.610955 1024.056444 -145357.113828 1048.687873
2.700000 -269540.741035 0.001274 -120733.368063 1096.204212 -140731.691504 1103.134692 -148807.372972 1096.204279
2.800000 -279523.730299 0.001391 -129868.815682 1104.439343 -141756.880720 1092.885396 -149654.914617 1104.439321
2.900000 -289506.718484 0.001372 -133857.410132 1197.893228 -147063.623109 1177.303023 -155649.308351 1197.893252
3.000000 -299489.708878 0.001293 -143749.498095 1142.365177 -147361.964031 1133.586009 -155740.210784 1142.365136
3.100000 -309472.701003 0.001237 -149316.990270 1191.664703 -151066.784804 1177.310846 -160155.710733 1191.664653
3.200000 -319455.691270 0.001338 -158006.855990 1158.130430 -152253.264158 1148.100432 -161448.835280 1158.130443
3.300000 -329438.680204 0.001382 -164457.777904 1244.175886 -155489.561847 1220.613783 -164980.902300 1244.175837
3.400000 -339421.669242 0.001336 -173377.849335 1336.228377 -156717.398580 1313.839929 -166043.819908 1336.228342
3.500000 -349404.659404 0.001370 -181987.937233 1257.966664 -157957.694368 1234.628016 -167416.722171 1257.966633
3.600000 -359387.652480 0.001330 -188757.805073 1244.828219 -161179.453971 1235.479460 -170629.847408 1244.828209
3.700000 -369370.643258 0.001460 -199294.424378 1287.906890 -160584.768995 1280.598669 -170076.218880 1287.906982
3.800000 -379353.633486 0.001358 -209102.167426 1335.661162 -160709.727595 1337.423796 -170251.466059 1335.661105
3.900000 -389336.623307 0.001378 -217008.125547 1293.607220 -162433.117061 1269.906892 -172328.497761 1293.607262
4.000000 -399319.611725 0.001375 -226094.281796 1351.127854 -163436.143992 1341.381242 -173225.329929 1351.127959
4.100000 -409302.601889 0.001352 -236117.513304 1338.511387 -163349.723333 1326.769729 -173185.088585 1338.511350
4.200000 -419285.594715 0.001276 -244294.814695 1447.213271 -165110.174175 1422.543646 -174990.780019 1447.213324
4.300000 -429268.584784 0.001313 -255425.819004 1480.287066 -163862.349332 1434.159688 -173842.765780 1480.287103
4.400000 -439251.574057 0.001312 -263890.223533 1451.116254 -164962.439128 1433.795941 -175361.350524 1451.116288
4.500000 -449234.564876 0.001365 -275160.425476 1293.630248 -163965.937453 1264.403488 -174074.139400 1293.630378
4.600000 -459217.553894 0.001420 -285690.025660 1458.735081 -163158.223896 1417.886435 -173527.528234 1458.735144
4.700000 -469200.545257 0.001505 -293387.811196 1528.026775 -165433.866447 1497.640031 -175812.734061 1528.026733
4.800000 -479183.535662 0.001388 -306414.534218 1374.978967 -162456.440468 1351.700776 -172769.001444 1374.978865
4.900000 -489166.521566 0.001397 -316899.841249 1409.116603 -161876.763741 1377.519176 -172266.680317 1409.116706
5.000000 -499149.516305 0.001367 -326701.805815 1402.047220 -161803.816677 1388.222706 -172447.710489 1402.047136
5.100000 -509132.504144 0.001429 -338440.387043 1513.766808 -160243.472842 1486.454570 -170692.117101 1513.766811
5.200000 -519115.496278 0.001464 -351762.874692 1577.003441 -156991.630981 1550.772877 -167352.621586 1577.003381
5.300000 -529098.487109 0.001434 -358488.508277 1405.357770 -159842.598472 1373.678029 -170609.978832 1405.357804
5.400000 -539081.476483 0.001505 -374137.707602 1403.896863 -154374.292381 1378.195571 -164943.768882 1403.896815
5.500000 -549064.464551 0.001444 -381751.372489 1475.235703 -156887.296399 1459.638131 -167313.092061 1475.235729
5.600000 -559047.457427 0.001404 -394873.949539 1523.360711 -153806.843270 1509.697319 -164173.507888 1523.360623
5.700000 -569030.445485 0.001602 -407995.503116 1468.014725 -150410.372499 1437.740527 -161034.942369 1468.014755
5.800000 -579013.438894 0.001517 -415705.936270 1453.406776 -152884.739686 1443.366669 -163307.502624 1453.406743
5.900000 -588996.429030 0.001515 -431097.332654 1496.434867 -147489.130736 1473.402749 -157899.096376 1496.434868
6.000000 -598979.420099 0.001734 -441504.303634 1443.823703 -147313.290336 1423.448280 -157475.116464 1443.823778
6.100000 -608962.407490 0.001644 -451144.057352 1470.690911 -147468.535612 1445.729099 -157818.350138 1470.690813
6.200000 -618945.397792 0.001731 -465940.179419 1391.100112 -142540.594633 1381.938455 -153005.218374 1391.100094
6.300000 -628928.390032 0.001664 -478350.811893 1441.960588 -140220.133765 1414.297003 -150577.578138 1441.960456
6.400000 -638911.380618 0.001711 -490404.533396 1468.604728 -138283.109184 1451.643481 -148506.847222 1468.604722
6.500000 -648894.370848 0.001730 -499864.690392 1492.476165 -138815.387905 1467.780586 -149029.680456 1492.476088
6.600000 -658877.362045 0.001804 -513199.524116 1355.352513 -135760.600588 1334.908283 -145677.837929 1355.352573
6.700000 -668860.352822 0.001760 -526252.425748 1418.053940 -132634.021185 1395.266459 -142607.927074 1418.053798
6.800000 -678843.344652 0.001944 -540343.082091 1369.289288 -128667.227022 1339.553406 -138500.262561 1369.289248
6.900000 -688826.332564 0.001841 -552321.475253 1325.692951 -126726.360960 1313.161443 -136504.857311 1325.692862
7.000000 -698809.322585 0.001993 -566301.925981 1397.163777 -122973.861146 1376.327363 -132507.396605 1397.163764
7.100000 -708792.312230 0.001888 -575835.928503 1444.870646 -123093.871297 1419.994074 -132956.383727 1444.870540
7.200000 -718775.297963 0.001914 -588985.167113 1335.096282 -120210.959619 1317.259856 -129790.130850 1335.096338
7.300000 -728758.292513 0.002068 -603379.501237 1228.917150 -115851.484008 1217.511164 -125378.791276 1228.916928
7.400000 -738741.283258 0.002111 -615119.740141 1354.095484 -114013.559714 1328.922539 -123621.543117 1354.095558
7.500000 -748724.274121 0.001983 -625482.923295 1344.105948 -113719.000093 1323.198004 -123241.350825 1344.106007
7.600000 -758707.264624 0.002160 -641658.338815 1289.908545 -107809.920196 1261.959604 -117048.925809 1289.908526
7.700000 -768690.253109 0.002122 -651830.726443 1244.716240 -107938.568572 1215.288181 -116859.526666 1244.716079
7.800000 -778673.242427 0.002143 -663446.759927 1271.915880 -106006.057664 1244.589201 -115226.482500 1271.915947
7.900000 -788656.232729 0.002242 -675301.683989 1314.677545 -104262.791846 1291.239699 -113354.548741 1314.677497
8.000000 -798639.226876 0.002352 -690748.396031 1258.511417 -99311.009428 1235.747161 -107890.830845 1258.511373
8.100000 -808622.213149 0.002266 -703138.367169 1268.221653 -96842.606774 1245.936995 -105483.845981 1268.221684
8.200000 -818605.208619 0.002495 -715338.373296 1182.432891 -94502.344687 1158.794049 -103266.835323 1182.432766
8.300000 -828588.194848 0.002370 -727916.282888 1141.980427 -92241.317935 1117.727244 -100671.911961 1141.980332
8.400000 -838571.182387 0.002385 -739622.160151 1205.646750 -90593.291543 1183.689161 -98949.022237 1205.646747
8.500000 -848554.182386 0.002528 -754174.868301 1121.580130 -86227.946226 1099.957908 -94379.314085 1121.579922
8.600000 -858537.165946 0.002510 -768807.667192 1147.490750 -81915.858193 1126.943086 -89729.498754 1147.490793
8.700000 -868520.153496 0.002657 -778368.560341 1154.118899 -82070.908836 1121.952253 -90151.593155 1154.118867
8.800000 -878503.152204 0.002834 -789788.060134 1075.462919 -80721.448384 1056.933213 -88715.092070 1075.462956
8.900000 -888486.134465 0.003020 -802198.226287 1150.892949 -78459.705582 1120.924112 -86287.908179 1150.892925
9.000000 -898469.125530 0.002804 -818834.123538 1132.751524 -72128.418460 1111.617458 -79635.001992 1132.751559
9.100000 -908452.117817 0.002976 -829236.549406 1052.350237 -71982.445678 1026.472043 -79215.568411 1052.350016
9.200000 -918435.110686 0.002951 -841384.677660 1148.808451 -69786.612173 1119.051581 -77050.433027 1148.808700
9.300000 -928418.098649 0.003018 -853777.067880 1038.114425 -67567.164623 1024.072947 -74641.030769 1038.114413
9.400000 -938401.088197 0.002977 -867029.333718 1020.943330 -64547.999130 990.252108 -71371.754479 1020.943142
9.500000 -948384.081520 0.003288 -879257.617347 1027.504022 -62414.956800 1011.262303 -69126.464174 1027.503960
9.600000 -958367.070207 0.003332 -891176.677509 1055.684632 -60852.284021 1037.347342 -67190.392699 1055.684694
9.700000 -968350.058141 0.003087 -904878.021941 953.563013 -57102.544011 922.337655 -63472.036200 953.562913
9.800000 -978333.051801 0.003293 -916644.657191 1008.304813 -55431.106476 993.039629 -61688.394610 1008.304895
9.900000 -988316.042174 0.003212 -930809.652849 933.704698 -51446.693080 914.235104 -57506.389325 933.704691
10.000000 -998299.036040 0.003479 -943121.604062 874.678930 -49293.943466 855.822430 -55177.431978 874.678996
10.100000 -1008282.028804 0.003645 -956598.299958 917.816485 -45882.173073 890.952058 -51683.728846 917.816293
10.200000 -1018265.011068 0.003668 -966895.681887 839.624955 -45528.121719 808.613048 -51369.329181 839.624899
10.300000 -1028247.999723 0.003704 -979581.146190 823.113983 -43221.561505 801.382912 -48666.853533 823.113968
10.400000 -1038230.989889 0.003809 -990836.828159 796.436815 -42102.925595 764.737955 -47394.161731 796.436948
10.500000 -1048213.983085 0.003512 -1005044.133198 788.889833 -38170.924852 759.532679 -43169.849886 788.889604
10.600000 -1058196.972334 0.003684 -1016661.645639 785.342537 -36648.502307 762.688985 -41535.326696 785.342406
10.700000 -1068179.959869 0.003999 -1028167.199796 732.874900 -35212.255626 716.878219 -40012.760073 732.875154
10.800000 -1078162.964082 0.004120 -1039285.917034 793.814424 -34209.302517 765.309460 -38877.047048 793.814738
10.900000 -1088145.947166 0.004177 -1051515.607613 788.666161 -32241.948677 764.421208 -36630.339553 788.666057
11.000000 -1098128.939780 0.004082 -1062653.235798 779.303387 -31311.647265 758.055407 -35475.703982 779.303082
11.100000 -1108111.917913 0.004207 -1075128.090630 734.377284 -28878.465541 715.426696 -32983.827283 734.376999
11.200000 -1118094.911012 0.004620 -1086943.424847 655.387770 -27135.351237 632.234939 -31151.486166 655.388027
11.300000 -1128077.907938 0.004337 -1100072.064021 649.939857 -24267.518185 627.214681 -28005.843917 649.940242
11.400000 -1138060.906579 0.004658 -1109805.547030 706.955232 -24678.018666 690.334916 -28255.359549 706.955104
11.500000 -1148043.885053 0.004669 -1123236.884799 589.323214 -21331.061059 561.563549 -24807.000254 589.323263
11.600000 -1158026.874422 0.004694 -1134669.320596 559.373679 -20048.418717 530.148187 -23357.553826 559.373456
11.700000 -1168009.871992 0.004439 -1144412.802206 620.348620 -20383.284661 597.515498 -23597.069786 620.348648
11.800000 -1177992.861784 0.004872 -1156329.770093 659.739813 -18692.062858 635.775358 -21663.091691 659.739907
11.900000 -1187975.846294 0.004862 -1168158.149964 621.070065 -17009.469660 594.814827 -19817.696331 621.070352
12.000000 -1197958.829848 0.004903 -1179654.222395 593.097414 -15711.704696 565.920192 -18304.607453 593.097922
12.100000 -1207941.822209 0.004431 -1190555.750555 532.440919 -14896.003969 511.892239 -17386.071654 532.440900
12.200000 -1217924.822294 0.004912 -1201135.240190 538.923611 -14335.953074 520.488197 -16789.582104 538.923678
12.300000 -1227907.814801 0.005494 -1213489.838162 503.169937 -12180.681918 477.685190 -14417.976639 503.169922
12.400000 -1237890.804807 0.005000 -1224468.162198 451.711271 -11309.505061 431.554184 -13422.642608 451.711242
12.500000 -1247873.784017 0.005256 -1235300.426656 459.963023 -10441.949303 435.536620 -12573.357361 459.962747
12.600000 -1257856.782615 0.005648 -1246052.710274 444.267848 -9887.168508 419.938865 -11804.072340 444.267780
12.700000 -1267839.769169 0.005621 -1256398.918553 492.591194 -9762.550272 470.988522 -11440.850616 492.591574
12.800000 -1277822.762981 0.005469 -1268121.795392 392.901501 -8180.315117 374.421782 -9700.967589 392.901662
12.900000 -1287805.761225 0.005821 -1278880.448428 379.228758 -7463.981674 355.732194 -8925.312797 379.228788
13.000000 -1297788.755112 0.005651 -1289090.744071 369.792617 -7427.338346 353.460643 -8698.011040 369.792652
13.100000 -1307771.731446 0.005282 -1300561.968020 324.822119 -5942.967360 304.915445 -7209.763426 324.822395
13.200000 -1317754.729397 0.005996 -1310875.827342 337.130558 -5896.177098 327.552412 -6878.902055 337.130391
13.300000 -1327737.720427 0.005970 -1321632.382374 305.772254 -5195.972484 292.624705 -6105.338052 305.772592
13.400000 -1337720.714856 0.006225 -1332461.991593 265.203048 -4508.313842 254.425601 -5258.723263 265.203265
13.500000 -1347703.688983 0.006095 -1342603.825491 280.537325 -4460.293833 272.320748 -5099.863492 280.537024
13.600000 -1357686.678076 0.006261 -1353207.572750 264.845285 -3965.520672 263.512924 -4479.105326 264.845459
13.700000 -1367669.670879 0.006044 -1364373.805641 183.487995 -2926.692007 183.617062 -3295.865238 183.487827
13.800000 -1377652.649849 0.005920 -1374011.557114 251.477653 -3545.568074 272.335544 -3641.092735 251.477882
13.900000 -1387635.657004 0.006099 -1384682.413599 212.779162 -2939.283140 235.675017 -2953.243405 212.778654
14.000000 -1397618.643607 0.006392 -1394392.547020 259.251023 -3425.619621 295.053907 -3226.096587 259.251007
14.100000 -1407601.642895 0.006804 -1404919.742641 219.260543 -2800.380456 258.233893 -2681.900254 219.260428
14.200000 -1417584.624398 0.006514 -1415262.112443 212.210216 -2577.495246 261.513723 -2322.511956 212.210448
14.300000 -1427567.617829 0.006541 -1425512.787803 197.443406 -2511.767233 265.948441 -2054.830026 197.444063
14.400000 -1437550.600932 0.006583 -1436108.311784 158.904130 -1954.863689 240.679151 -1442.289147 158.904407
14.500000 -1447533.606965 0.006803 -1446149.671321 146.411014 -1876.732382 221.296875 -1383.935645 146.410976
14.600000 -1457516.593157 0.006690 -1456158.696677 189.994093 -2161.747299 342.323425 -1357.896480 189.994612
14.700000 -1467499.575036 0.006714 -1466286.729725 132.273002 -1893.521720 214.073319 -1212.845311 132.272770
14.800000 -1477482.572742 0.006674 -1476199.843933 164.289099 -2278.754782 320.709723 -1282.728809 164.288714
14.900000 -1487465.556679 0.007560 -1486420.160813 156.200975 -1853.840037 316.095164 -1045.395866 156.200334
15.000000 -1497448.542550 0.007342 -1496695.670768 106.046750 -1470.733650 237.762648 -752.871782 106.046896
15.100000 -1507431.536369 0.006835 -1506805.647702 108.590340 -1343.655450 287.626163 -625.888667 108.589751
15.200000 -1517414.535566 0.007058 -1516872.256536 85.405789 -1392.060426 248.727340 -542.279030 85.405978
15.300000 -1527397.503756 0.007249 -1527005.947049 57.066885 -953.450152 160.421102 -391.556706 57.066516
15.400000 -1537380.492811 0.007233 -1536921.791112 78.160880 -1085.123502 215.322651 -458.701699 78.161217
15.500000 -1547363.498276 0.007726 -1546990.140052 61.923004 -1101.507049 201.664218 -373.358225 61.923894
15.600000 -1557346.483510 0.007541 -1556948.025233 86.739326 -1485.844849 355.929216 -398.458278 86.739136
15.700000 -1567329.484094 0.008195 -1567024.733217 57.174918 -1205.354605 247.094206 -304.750877 57.175314
15.800000 -1577312.469918 0.007832 -1577048.581901 51.924611 -1162.561726 233.118453 -263.888017 51.925299
15.900000 -1587295.452871 0.008015 -1587052.348979 79.742388 -1252.269988 501.491097 -243.103891 79.742915
16.000000 -1597278.452159 0.007645 -1597064.433254 53.128768 -1186.808137 339.605740 -214.018906 53.128805
16.100000 -1607261.436634 0.007569 -1607144.411900 41.542905 -1031.600779 421.842391 -117.024733 41.542679
16.200000 -1617244.428991 0.008191 -1617071.793099 46.749070 -1466.261128 399.447915 -172.635892 46.749552
16.300000 -1627227.410169 0.008718 -1627165.797545 17.161402 -450.409110 181.118558 -61.612624 17.160713
16.400000 -1637210.415197 0.007620 -1637104.880967 47.007413 -940.117145 473.611798 -105.534230 47.007786
16.500000 -1647193.393630 0.007918 -1647085.527647 42.952895 -1184.997771 554.901527 -107.865983 42.953470
16.600000 -1657176.384262 0.008173 -1657095.531017 31.128717 -1219.920429 484.986662 -80.853245 31.128184
16.700000 -1667159.389543 0.008294 -1667079.754147 30.942579 -1252.789533 552.659588 -79.635396 30.942646
16.800000 -1677142.382340 0.008521 -1677053.417067 30.501867 -1317.298452 416.527672 -88.965273 30.502268
16.900000 -1687125.385257 0.009075 -1687097.409434 10.772731 -420.350315 178.094867 -27.975824 10.772593
17.000000 -1697108.359661 0.008968 -1697089.601253 6.769981 -305.078201 142.912023 -18.758408 6.770141


==> anc/Fig_2/Fig_2_3/table_L200_off_testparticles.txt <==
#b L0 L0sem Lsp Lspsem Lr Lrsem Lrem Lremsem
0.000000 -0.012409 0.012467 3484.127871 4958.200818 -3952.545667 4978.123976 -3441.650916 4897.544449
1.000000 -199659.809055 0.010787 -59347.065020 4679.964294 -139835.881879 4695.931999 -140872.622007 4669.291670
2.000000 -399319.607605 0.011403 -114045.772937 4948.041116 -284281.606494 4958.390312 -286329.814048 5014.459782
3.000000 -598979.419947 0.010780 -179234.017790 5019.054618 -418200.055180 5034.413756 -421404.976396 5242.003835
4.000000 -798639.209774 0.011532 -238279.273069 4812.584970 -558488.899966 4838.944428 -562545.985082 5245.453640
5.000000 -998299.026524 0.011273 -295835.763609 5040.969813 -700705.120050 4996.224232 -705202.482948 5695.975803
6.000000 -1197958.844945 0.010289 -353782.257783 4843.279969 -841400.206547 4851.387251 -847422.295949 5793.234692
7.000000 -1397618.641135 0.010485 -421503.712006 5035.938704 -973106.847357 5051.279597 -979946.781056 6291.477133
8.000000 -1597278.462278 0.010106 -492855.733905 5376.835157 -1101134.855267 5460.328672 -1108903.235044 6961.297211
9.000000 -1796938.244469 0.011080 -554327.392877 5935.676223 -1238837.240498 6035.928549 -1247650.191527 7745.101439
10.000000 -1996598.050801 0.010570 -627775.454856 5464.294478 -1364635.661246 5468.462223 -1374529.645534 7866.767674
11.000000 -2196257.877119 0.011746 -707388.308545 5798.671374 -1484454.095562 5852.845473 -1495185.535615 8539.061851
12.000000 -2395917.673324 0.010043 -780672.270097 5862.514981 -1611329.838288 5877.008755 -1622278.486742 9122.175697
13.000000 -2595577.491890 0.010155 -867147.966944 6353.426317 -1723487.587409 6398.383731 -1736241.668792 10033.360659
14.000000 -2795237.293591 0.011885 -940358.998321 5525.881422 -1849890.789109 5523.819656 -1863200.056317 9962.261532
15.000000 -2994897.102632 0.009713 -1042356.108958 6230.410140 -1946500.128319 6233.029162 -1961604.959838 10968.063771
16.000000 -3194556.898795 0.010609 -1122538.875787 7465.610005 -2066877.116138 7521.207445 -2081612.372374 12117.514165
17.000000 -3394216.690795 0.009241 -1233279.872918 7283.721840 -2154516.697025 7317.633899 -2171568.540919 12851.905089
18.000000 -3593876.530403 0.010128 -1305915.274023 7032.954739 -2281937.049967 7072.929437 -2299028.334974 13080.685949
19.000000 -3793536.321843 0.011397 -1406255.969342 7109.722446 -2380224.342653 7080.741355 -2399097.629554 13760.330701
20.000000 -3993196.125869 0.010846 -1514614.383403 7942.338151 -2471175.231780 7941.648692 -2491203.528994 14877.461532
21.000000 -4192855.920114 0.010934 -1626058.043328 8205.675854 -2558972.130095 8215.663725 -2580126.221404 15616.467806
22.000000 -4392515.755218 0.010633 -1732952.620876 8574.596804 -2652469.786773 8590.823142 -2673538.558704 16360.022734
23.000000 -4592175.537616 0.009180 -1860106.317254 8572.744664 -2725452.314966 8545.710078 -2746831.968912 17037.140811
24.000000 -4791835.362399 0.010624 -1970724.810629 8456.008706 -2812324.152686 8503.202647 -2821110.551770 8456.008998
25.000000 -4991495.158834 0.009938 -2093546.499651 8987.596546 -2890253.514818 8993.596030 -2914177.701817 18517.731467
26.000000 -5191154.982168 0.010183 -2232275.828063 8023.629496 -2950873.267159 8012.387793 -2975790.334621 18692.009053
27.000000 -5390814.755061 0.009352 -2367144.644740 9823.285721 -3015237.511145 9861.239135 -3041468.190356 20293.287843
28.000000 -5590474.579296 0.010266 -2503930.024037 10200.284892 -3077708.086389 10250.550815 -3105092.185067 21130.995521
29.000000 -5790134.378013 0.010253 -2655440.491466 9929.951722 -3125675.341446 9984.060933 -3154076.663857 21745.264018
30.000000 -5989794.196453 0.010021 -2797645.940095 9364.897802 -3183326.477603 9345.566977 -3212275.205567 22170.555628
31.000000 -6189453.982303 0.010077 -2958264.371663 10082.410243 -3221678.895462 10116.613200 -3252170.209021 23246.474432
32.000000 -6389113.798100 0.008599 -3085566.105197 9630.086058 -3294096.966563 9646.064593 -3324975.235300 23464.656852
33.000000 -6588773.608573 0.010010 -3261587.436979 10086.906984 -3318405.614444 10080.682256 -3349525.811573 24482.882312
34.000000 -6788433.407407 0.010169 -3439756.454170 11675.157996 -3339439.508862 11626.991737 -3371918.550900 25973.817691
35.000000 -6988093.231018 0.009204 -3594151.753000 8843.013785 -3384203.526451 8838.329628 -3417902.489705 25520.312474
36.000000 -7187753.036910 0.009122 -3775695.706486 11283.806818 -3401936.162549 11288.112880 -3436735.080139 27104.450256
37.000000 -7387412.830636 0.009236 -3924022.512013 11190.933048 -3453358.396403 11185.417635 -3488706.592894 27650.222060
38.000000 -7587072.620470 0.009788 -4134828.858111 12385.317418 -3442217.898836 12366.650699 -3481158.649479 31421.670208
39.000000 -7786732.448080 0.010031 -4320834.062224 11413.654533 -3455461.107550 11435.500511 -3496326.794745 32470.366553
40.000000 -7986392.253001 0.009078 -4499216.584881 10613.034114 -3477055.082330 10620.031065 -3514778.223855 29549.205718
41.000000 -8186052.068271 0.009237 -4678127.122382 11869.375823 -3497708.794768 11915.702409 -3539748.939919 33937.175420
42.000000 -8385711.866556 0.009070 -4871047.777715 10554.920653 -3503984.726476 10563.930600 -3543317.311063 30513.977889
43.000000 -8585371.655302 0.010382 -5087969.109734 11877.962124 -3486635.426216 11886.210075 -3528809.762295 33552.308756
44.000000 -8785031.472118 0.009153 -5291437.628795 11425.287278 -3483137.597306 11436.324057 -3526665.328502 34966.105746
45.000000 -8984691.279849 0.010497 -5482639.492518 10871.053634 -3491618.496180 10882.203277 -3536533.796718 36134.503699
46.000000 -9184351.081568 0.009199 -5676766.313903 12090.561794 -3497052.739488 12090.245203 -3538775.791368 33428.360098
47.000000 -9384010.910983 0.009342 -5923291.090308 10089.064850 -3449481.862369 10083.224041 -3493810.832352 34578.418077
48.000000 -9583670.706837 0.008917 -6094606.859334 10526.104733 -3478080.552575 10513.363803 -3521310.444642 33903.826194
49.000000 -9783330.499125 0.009313 -6327272.944522 11904.162656 -3445259.805390 11888.516134 -3488841.352243 34857.108969
50.000000 -9982990.315467 0.008658 -6547147.074136 10537.873982 -3425026.513259 10547.607093 -3469077.490439 34848.740830
51.000000 -10182650.126778 0.009436 -6770542.306002 9817.143199 -3400988.748325 9809.021037 -3445960.532305 35233.770776
52.000000 -10382309.934674 0.010058 -6985208.119824 11044.770914 -3386410.978911 10998.522883 -3434455.868967 38935.943637
53.000000 -10581969.724598 0.010153 -7196811.450361 12257.355811 -3365806.941154 15083.521623 -3385158.274237 12257.356854
54.000000 -10781629.548635 0.009408 -7451474.844272 10877.351614 -3319715.827516 10894.687548 -3330154.704363 10877.351083
55.000000 -10981289.348065 0.009095 -7676516.576720 12501.333366 -3294235.034643 12494.648274 -3344963.957611 42071.109641
56.000000 -11180949.133179 0.010065 -7897864.014068 10361.578249 -3272371.052301 10369.825943 -3322574.439182 40812.928769
57.000000 -11380608.962215 0.009548 -8129898.652810 10713.553539 -3239712.360975 10712.745389 -3250710.309404 10713.554349
58.000000 -11580268.758133 0.009600 -8390935.017341 10631.696058 -3178332.692351 10621.539380 -3189333.740792 10631.695744
59.000000 -11779928.563023 0.009740 -8610383.571594 10921.147850 -3158505.618751 10905.923118 -3169544.991429 10921.148649
60.000000 -11979588.378433 0.009893 -8851859.721916 10883.028239 -3116692.035533 10894.708267 -3127728.656517 10883.028123
61.000000 -12179248.170762 0.010286 -9092991.871650 11443.761908 -3075990.715277 11422.721980 -3086256.299112 11443.761696
62.000000 -12378907.982345 0.010598 -9339063.580345 10403.390297 -3029144.684485 10391.854710 -3039844.402000 10403.389244
63.000000 -12578567.815413 0.009649 -9582378.693846 10963.696631 -2985496.854948 10941.026746 -2996189.121567 10963.697717
64.000000 -12778227.617565 0.011893 -9824688.098849 11177.745093 -2943376.298903 11171.035338 -2953539.518716 11177.746143
65.000000 -12977887.416229 0.011251 -10077666.400769 10622.451383 -2889486.580976 10625.740760 -2900221.015460 10622.451264
66.000000 -13177547.221338 0.011055 -10312314.717109 10689.245974 -2854565.942560 10686.755137 -2865232.504229 10689.247038
67.000000 -13377207.020723 0.011723 -10579228.330120 10273.053228 -2787501.568800 10285.557529 -2797978.690603 10273.053606
68.000000 -13576866.818828 0.011041 -10818504.799570 11133.918869 -2747949.114262 11106.075902 -2758362.019258 11133.919353
69.000000 -13776526.638851 0.011437 -11067762.678840 11202.605770 -2698652.098977 11224.952954 -2708763.960011 11202.605960
70.000000 -13976186.432936 0.012273 -11321787.558573 10228.173202 -2644206.363252 10212.730818 -2654398.874362 10228.172939
71.000000 -14175846.238395 0.014116 -11567223.918971 9946.626420 -2598211.894441 9952.733084 -2608622.319424 9946.627613
72.000000 -14375506.047595 0.012204 -11831922.699198 10513.776478 -2533848.758652 10522.199220 -2543583.348398 10513.775863
73.000000 -14575165.859407 0.013799 -12070970.283145 10025.775476 -2494201.282915 9998.684503 -2504195.576262 10025.776100
74.000000 -14774825.649203 0.012371 -12316680.079481 9969.445349 -2448113.407513 9979.613664 -2458145.569722 9969.444876
75.000000 -14974485.460475 0.013189 -12587475.884942 9828.057607 -2377191.203615 9815.231186 -2387009.575533 9828.057977
76.000000 -15174145.282706 0.012780 -12840337.855879 9926.026251 -2324248.286611 9930.469460 -2333807.426827 9926.027279
77.000000 -15373805.085669 0.015129 -13092280.850638 10604.638051 -2271922.578209 10592.497797 -2281524.235031 10604.638277
78.000000 -15573464.907695 0.013933 -13362983.449521 10027.313085 -2200995.687000 10053.107564 -2210481.458173 10027.312460
79.000000 -15773124.696884 0.014337 -13605300.284520 10457.279899 -2158281.602269 10436.129572 -2167824.412364 10457.279925
80.000000 -15972784.505372 0.015087 -13857370.438769 10296.355728 -2106209.261161 10308.549127 -2115414.066603 10296.357000
81.000000 -16172444.302943 0.015217 -14121616.015888 9116.616512 -2042110.125782 9107.507531 -2050828.287055 9116.615483
82.000000 -16372104.135641 0.014984 -14378592.270878 9159.395936 -1984579.156125 9129.490185 -1993511.864763 9159.394795
83.000000 -16571763.931426 0.015250 -14626472.350821 8930.450486 -1936473.384230 8918.992324 -1945291.580606 8930.450868
84.000000 -16771423.722577 0.015446 -14897005.481138 8629.098191 -1865887.387675 8600.846833 -1874418.241439 8629.096092
85.000000 -16971083.512895 0.015484 -15143795.429631 8935.058343 -1819085.764648 8908.254589 -1827288.083265 8935.059170
86.000000 -17170743.337649 0.015820 -15413388.531878 8951.756605 -1748734.219074 8935.234113 -1757354.805771 8951.756302
87.000000 -17370403.143332 0.017064 -15659523.914399 9731.802104 -1702831.914366 9724.332663 -1710879.228933 9731.803100
88.000000 -17570062.967844 0.017947 -15911156.031425 7843.357740 -1650807.354939 7837.195443 -1658906.936419 7843.358335
89.000000 -17769722.738077 0.017965 -16163589.140590 8812.744334 -1598011.657366 8808.610441 -1606133.597487 8812.746222
90.000000 -17969382.549374 0.017350 -16407786.706734 9058.310502 -1554002.132717 9050.256261 -1561595.842640 9058.309705
91.000000 -18169042.358156 0.019094 -16683726.702852 7312.547396 -1477518.138418 7321.210669 -1485315.655304 7312.549157
92.000000 -18368702.173196 0.018293 -16935973.511761 7759.188069 -1425259.240032 7750.734390 -1432728.661435 7759.187361
93.000000 -18568361.983435 0.016758 -17176163.911285 8039.760593 -1384789.218496 8049.399260 -1392198.072150 8039.759069
94.000000 -18768021.800659 0.019661 -17438820.812166 7419.968035 -1321942.846504 7415.788048 -1329200.988493 7419.969941
95.000000 -18967681.588057 0.019085 -17687606.901171 7348.870449 -1272989.202180 7328.431156 -1280074.686886 7348.873256
96.000000 -19167341.408994 0.018676 -17941980.362478 7681.460312 -1218569.533931 7681.564987 -1225361.046515 7681.460628
97.000000 -19367001.188084 0.020999 -18175957.901231 8000.197523 -1184227.785568 7998.786308 -1191043.286853 8000.199978
98.000000 -19566661.034313 0.019780 -18438954.091336 7178.601870 -1121284.251019 7179.438013 -1127706.942977 7178.602275
99.000000 -19766320.790853 0.021461 -18683812.139257 7882.001125 -1076402.868384 7881.631553 -1082508.651596 7881.999819
100.000000 -19965980.677022 0.023443 -18931981.248479 7137.644752 -1027872.994763 7126.158764 -1033999.428543 7137.645126
101.000000 -20165640.427345 0.023616 -19170629.362605 8061.238317 -989138.152186 8056.892736 -995011.064740 8061.239059
102.000000 -20365300.269822 0.021987 -19403453.188248 7258.291059 -956139.267438 7254.287982 -961847.081573 7258.291380
103.000000 -20564960.030186 0.023156 -19664875.724420 6855.271543 -894389.962542 6855.184412 -900084.305766 6855.274807
104.000000 -20764619.836220 0.023056 -19911008.142608 6248.490635 -848210.451029 6237.215319 -853611.693611 6248.490416
105.000000 -20964279.665683 0.024037 -20158972.105089 6010.974241 -799914.652910 6008.547703 -805307.560594 6010.974764
106.000000 -21163939.417314 0.024823 -20388424.010501 5911.985184 -770488.675334 5896.244799 -775515.406812 5911.983036
107.000000 -21363599.269581 0.026277 -20642532.186374 5710.118966 -716166.890816 5704.267475 -721067.083207 5710.116405
108.000000 -21563259.021915 0.025598 -20865360.683782 6171.801494 -693067.581159 6166.609937 -697898.338132 6171.800765
109.000000 -21762918.849531 0.025950 -21113661.223659 6018.190920 -644865.505173 6013.385578 -649257.625872 6018.188689
110.000000 -21962578.728168 0.027386 -21334993.615764 6008.442373 -623107.862458 6006.944542 -627585.112404 6008.443189
111.000000 -22162238.461018 0.026541 -21583364.965168 5925.573109 -574791.743875 5910.564747 -578873.495850 5925.573462
112.000000 -22361898.309341 0.028404 -21806847.600984 5409.384206 -551069.294286 5401.932309 -555050.708356 5409.384630
113.000000 -22561558.147787 0.028249 -22041651.674093 5005.533366 -516187.095205 5004.185337 -519906.473694 5005.533277
114.000000 -22761217.919346 0.029075 -22277843.636016 5491.258830 -479793.193923 5477.913340 -483374.283330 5491.259066
115.000000 -22960877.730739 0.028470 -22514181.861483 4984.650384 -442962.139867 4978.163400 -446695.869255 4984.651221
116.000000 -23160537.495426 0.029115 -22738787.220388 4877.949050 -418385.828374 4867.312201 -421750.275038 4877.948165
117.000000 -23360197.362410 0.028963 -22973310.384045 4627.570929 -383770.244454 4616.008121 -386886.978365 4627.568727
118.000000 -23559857.123164 0.034918 -23194849.173098 4396.867704 -362015.379686 4388.727277 -365007.950065 4396.868222
119.000000 -23759516.995620 0.029401 -23430643.253313 4071.538979 -326136.484043 4073.864161 -328873.742307 4071.540657
120.000000 -23959176.742082 0.031832 -23647391.520738 4273.917472 -309229.652734 4272.004726 -311785.221344 4273.915924
121.000000 -24158836.590016 0.030827 -23868307.446361 3991.348707 -288050.438168 3978.480319 -290529.143655 3991.353085
122.000000 -24358496.379038 0.032184 -24096982.658798 3853.132387 -259050.232921 3837.257454 -261513.720240 3853.128392
123.000000 -24558156.162525 0.033708 -24315159.120386 3775.045108 -240781.160721 3763.525027 -242997.042139 3775.045550
124.000000 -24757815.921452 0.031023 -24535186.268278 3889.447525 -220664.465554 3896.216064 -222629.653174 3889.448150
125.000000 -24957475.837464 0.035542 -24755496.916086 3658.699343 -200047.894091 3647.178655 -201978.921377 3658.699974
126.000000 -25157135.531119 0.035883 -24975527.119131 2884.716835 -179772.968466 2876.879284 -181608.411987 2884.714015
127.000000 -25356795.404096 0.033966 -25190384.377986 3323.443121 -164618.627437 3318.909719 -166411.026110 3323.442825
128.000000 -25556455.230526 0.037584 -25405003.794970 2786.217321 -150001.811614 2776.966982 -151451.435556 2786.217610
129.000000 -25756114.969094 0.036537 -25619439.565215 2595.677148 -135237.304926 2593.470785 -136675.403879 2595.678703
130.000000 -25955774.803282 0.035390 -25837456.756822 2615.711920 -116980.646722 2608.793809 -118318.046460 2615.712134
131.000000 -26155434.630747 0.037402 -26041680.448073 2611.639095 -112543.368008 2602.122742 -113754.182674 2611.642881
132.000000 -26355094.373374 0.037538 -26259224.372541 2264.244299 -94763.273000 2264.515629 -95870.000833 2264.243663
133.000000 -26554754.276305 0.038465 -26462797.600669 2278.374603 -90969.302137 2269.646352 -91956.675636 2278.374994
134.000000 -26754414.007568 0.038856 -26675645.282838 1992.001744 -77849.787988 1984.447394 -78768.724730 1991.999887
135.000000 -26954073.864579 0.041152 -26882214.764565 2175.677313 -71009.299076 2165.933475 -71859.100015 2175.677781
136.000000 -27153733.626758 0.041116 -27090507.637796 1694.082889 -62463.981034 1690.128683 -63225.988961 1694.082217
137.000000 -27353393.519303 0.039092 -27297776.183103 1692.263860 -54939.450085 1685.421867 -55617.336200 1692.263839
138.000000 -27553053.263241 0.036300 -27503658.997168 1689.154787 -48761.657923 1683.909983 -49394.266073 1689.153194
139.000000 -27752713.036472 0.036340 -27707158.340683 1651.655333 -44977.450315 1648.070050 -45554.695789 1651.659305
140.000000 -27952372.806819 0.040656 -27915647.636503 1581.248524 -36244.499447 1575.813959 -36725.170316 1581.246008
141.000000 -28152032.731312 0.043872 -28119810.767268 1361.499242 -31756.483757 1358.970764 -32221.964044 1361.499331
142.000000 -28351692.536066 0.037291 -28321585.471957 1246.192107 -29724.395057 1242.166463 -30107.064109 1246.195136
143.000000 -28551352.292557 0.042326 -28524511.605846 1213.455826 -26498.047387 1208.992484 -26840.686712 1213.453474
144.000000 -28751012.072166 0.038593 -28727480.801603 1125.762451 -23218.072742 1123.956829 -23531.270563 1125.765583
145.000000 -28950671.922561 0.041904 -28930353.170086 1095.396811 -20051.937794 1093.727651 -20318.752475 1095.396794
146.000000 -29150331.759340 0.045230 -29131435.250551 1140.828326 -18655.380224 1137.244437 -18896.508789 1140.830166
147.000000 -29349991.566185 0.043314 -29334521.508242 998.148368 -15285.031586 998.253341 -15470.057943 998.144347
148.000000 -29549651.285484 0.042898 -29535631.853094 966.158907 -13840.200573 963.604791 -14019.432390 966.157836
149.000000 -29749311.155540 0.043010 -29738158.352335 740.816004 -10999.801985 737.876650 -11152.803205 740.818161
150.000000 -29948970.933474 0.044771 -29939943.585811 637.155153 -8875.471194 635.249804 -9027.347663 637.161876
151.000000 -30148630.811452 0.045725 -30140697.826235 691.667892 -7807.671281 689.408415 -7932.985217 691.666747
152.000000 -30348290.618460 0.049747 -30340196.327247 737.152855 -8038.749218 741.019021 -8094.291212 737.146050
153.000000 -30547950.324692 0.043123 -30540761.501299 753.089121 -7228.304846 765.458551 -7188.823393 753.087622
154.000000 -30747610.110928 0.043201 -30742225.075596 582.353660 -5544.478469 599.021578 -5385.035332 582.356228
155.000000 -30947269.970501 0.051713 -30942826.716847 467.252547 -4480.063343 473.202656 -4443.253654 467.248230
156.000000 -31146929.746525 0.044084 -31144262.316774 296.418254 -2775.434779 311.789767 -2667.429751 296.416164
157.000000 -31346589.626226 0.047782 -31343467.842949 414.418722 -3400.123476 451.690907 -3121.783277 414.416834
158.000000 -31546249.409942 0.049531 -31542880.320217 516.375047 -3651.482875 560.215395 -3369.089725 516.376253
159.000000 -31745909.277110 0.047052 -31743218.172297 475.744007 -3200.451141 563.116390 -2691.104813 475.744016
160.000000 -31945569.091956 0.051070 -31943592.591409 275.112411 -2246.786901 312.332013 -1976.500548 275.107608
161.000000 -32145228.769906 0.047770 -32143028.906193 371.752090 -2740.159404 461.572112 -2199.863713 371.748951
162.000000 -32344888.611214 0.050951 -32343491.307673 269.333749 -1948.830763 368.642042 -1397.303541 269.336411
163.000000 -32544548.359735 0.051350 -32543157.737067 233.522496 -2032.047032 329.546314 -1390.622668 233.522106
164.000000 -32744208.187840 0.054381 -32743267.341173 214.946147 -1393.953342 317.375349 -940.846667 214.942594
165.000000 -32943868.114286 0.055818 -32942851.134047 230.639145 -1598.798854 354.808282 -1016.980239 230.632206
166.000000 -33143527.815531 0.051516 -33142429.471232 326.117697 -2054.460736 604.982054 -1098.344299 326.116783
167.000000 -33343187.607159 0.054827 -33342529.662991 146.528206 -1312.935083 282.703133 -657.944168 146.527710
168.000000 -33542847.463064 0.049410 -33541928.369090 217.371431 -1925.240397 439.077125 -919.093974 217.367264
169.000000 -33742507.219029 0.054657 -33741242.605060 511.576058 -3036.296560 1213.567300 -1264.613969 511.582953
170.000000 -33942167.105412 0.053292 -33941873.027438 107.972015 -1006.625036 364.292931 -294.077973 107.975445


==> anc/Fig_3/Fig_3_1/SMASH_config.yaml <==
Version: 1.8 # minimal SMASH version to use with this config file

Logging:
    default: INFO

General:
    Modus: Collider
    Time_Step_Mode: Fixed
    Delta_Time: 0.01
    End_Time: 300.0
    Randomseed: -1
    Nevents: 41

Output:
    Output_Times: [-1.0, 0.0, 0.01, 0.02, 0.03, 0.04, 0.05, 0.06, 0.07, 0.08, 0.09, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0, 4.5, 5.0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 22, 24, 26, 28, 30, 35, 40, 45, 50, 60, 70, 80, 90, 100, 125, 150, 175, 200, 250, 300]
    Particles:
        Format: [Oscar2013]
        Extended: True
        Only_Final: No

Modi:
    Collider:
        Impact:
            Value: 5.8
        Projectile:
            Particles: {2212: 79, 2112: 118} #Gold197
        Target:
            Particles: {2212: 79, 2112: 118} #Gold197

        Sqrtsnn: 2.41
        Fermi_Motion: "frozen"


==> anc/Fig_3/Fig_3_1/SMASH_config_testparticles.yaml <==
Version: 1.8 # minimal SMASH version to use with this config file

Logging:
    default: INFO

General:
    Modus: Collider
    Time_Step_Mode: Fixed
    Delta_Time: 0.01
    Testparticles:  20
    End_Time: 300.0
    Randomseed: -1
    Nevents: 41

Output:
    Output_Times: [-1.0, 0.0, 0.01, 0.02, 0.03, 0.04, 0.05, 0.06, 0.07, 0.08, 0.09, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0, 4.5, 5.0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 22, 24, 26, 28, 30, 35, 40, 45, 50, 60, 70, 80, 90, 100, 125, 150, 175, 200, 250, 300]
    Particles:
        Format: [Oscar2013]
        Extended: True
        Only_Final: No

Modi:
    Collider:
        Impact:
            Value: 5.8
        Projectile:
            Particles: {2212: 79, 2112: 118} #Gold197
        Target:
            Particles: {2212: 79, 2112: 118} #Gold197

        Sqrtsnn: 2.41
        Fermi_Motion: "frozen"


==> anc/Fig_3/Fig_3_1/analysis_SMASH_output.py <==
# modules
import os
#import sys
#import math as ma
import numpy as np
import pandas as pd
#import itertools as it
#from collections import defaultdict


# explanation:
#Get L and N for different time values. First version!
#For example you use a Gold-Gold collision with onlyFinal=off in the
#config.yaml file, timeStep should be e.g. 1fm.
#This script uses MORE than one event.
#Analyses one 'particle_lists.oscar' file.
#Note that lrem calculates the angular momentum indirictly via 'L_rem=L_0-L_sp'!
#In case of a real direct calculation of L_rem I call it L_r here.
#L_r is therefor simply the summed angular momentum of particles that collide or
#have collided.
#
#To use this script, you have to set the PATH and AIM_FILE directly at the beginning
#of the script.




#where to find the data, that has to be read in
PATH = '/home/mmueller/smash/build1/data/0/particle_lists.oscar'
#print(os.getcwd())
#file, where the refined data should be saved
AIM_FILE = 'count_highres.txt'

#print the progress very basically
print('step forward')


# read in the relevant columns of the oscar file in a panda dataframe df
with open(PATH, 'r') as data:
    df = pd.read_csv(data, sep=' ', header=None, usecols=[0,1,2,3,6,7,8,12],
                     dtype=np.float64, skipinitialspace=True,
                     names=['time','rx','ry','rz','px','py','pz','ncoll'],
                     comment='#') 


#print the progress very basically
print('step forward')

#print(df.index)
#print(df.describe())

#define important constants
unit_conv = 5.0677307177 #from fm to GeV^{-1}
## defining a time shortly after the first time of the simulation
##don't need that, because I calculated L0 by index... not by explicit time set
#t_start = -2.042

# functions
# calculating the angular-momentum, having  r in fm
# and p in GeV; ang-mom then is unitless
def ang_mom_y(row):
    return unit_conv*(row['rz']*row['px']-row['rx']*row['pz'])


#create new column, where the angular momentum is saved
df['ly'] = df.apply(ang_mom_y, axis=1)

#print(df)


#print the progress very basically
print('step forward')

#don't need these columns anymore
del df['rx']
del df['ry']
del df['rz']
del df['px']
del df['py']
del df['pz']


#print(df)

#create an event column which is pre-filled with 0
df['event'] = 0

#print(df)
#print(len(df))

#helping list, to seperate the events at the end
cuts = [0]


#print the progress very basically
print('step forward')

#get the index of a new event in cuts
for i in range(1,len(df)):
    if (df.iloc[i,0] < df.iloc[i-1,0]):
        cuts.append(i)

#print(cuts)
N_evts = len(cuts)
#print(N_evts)

#get the first index, that isn't in df anymore, for further seperations in the event column
cuts.append(len(df))
#print(cuts)

#print(df)


#print the progress very basically
print('step forward')

#correctly fill the event column, which has the column index 4
#shift by 1 because event 0 is already correctly filled
for i in range(N_evts-1):
    df.iloc[cuts[i+1]:cuts[i+2],3] = i+1

#print(df)
#print(df.describe())


#print the progress very basically
print('step forward')




########################################################################################
#the totals
df_tot = df.groupby(['event', 'time'])['ly'].sum().reset_index(name='ly_tot')
#print(df_tot)


df_tot_count = df.groupby(['event', 'time'])['ly'].count().reset_index(name='ly_tot_count')
#print(df_tot_count)

ly_tot_mean = df_tot.groupby(['time'])['ly_tot'].mean().reset_index(name='ly_tot_mean')
#print(ly_tot_mean)

ly_tot_count_mean = df_tot_count.groupby(['time'])['ly_tot_count'].mean().reset_index(name='ly_tot_count_mean')
#print(ly_tot_count_mean)


N_timesteps = len(ly_tot_mean)
#print(N_timesteps)

ly_tot_std = df_tot.groupby(['time'])['ly_tot'].std().reset_index(name='ly_tot_std')
#print(ly_tot_std)

ly_tot_count_std = df_tot_count.groupby(['time'])['ly_tot_count'].std().reset_index(name='ly_tot_count_std')
#print(ly_tot_count_std)

ly_tot_sem = df_tot.groupby(['time'])['ly_tot'].sem().reset_index(name='ly_tot_sem')
#print(ly_tot_sem)

ly_tot_count_sem = df_tot_count.groupby(['time'])['ly_tot_count'].sem().reset_index(name='ly_tot_count_sem')
#print(ly_tot_count_sem)

#print the progress very basically
print('step forward')

########################################################################################
#ly_0 can be extracted easier than in the following...
##print(df_tot.loc[df_tot['time']<t_start,:])
#
#df_0 = df_tot.loc[df_tot['time']<t_start,:]
##print(df_0)
#df_0.rename(columns={'ly_tot': 'ly_0'}, inplace=True)
##print(df_0)
#df_0.reset_index(drop=True, inplace=True)
##print(df_0)
#
########################################################################################
#extract ly_0
ly_0_mean = ly_tot_mean.iloc[0,1]
#print(ly_0_mean)

ly_0_std = ly_tot_std.iloc[0,1]
#print(ly_0_std)

ly_0_sem = ly_tot_sem.iloc[0,1]
#print(ly_0_sem)

########################################################################################
#particles without collision... (spectators)

#print(df[df.ncoll.eq(0) & df.pto.eq(0)])
df_sp = df[df.ncoll.eq(0)]

del df_sp['ncoll']

df_sp.reset_index(drop=True, inplace=True)
#print(df_sp)

df_sp_count = df_sp.groupby(['event', 'time'])['ly'].count().reset_index(name='ly_sp_count')
#print(df_sp_count)

df_spe = df_sp.groupby(['event', 'time'])['ly'].sum().reset_index(name='ly_sp')
#print(df_spe)

ly_sp_mean = df_spe.groupby(['time'])['ly_sp'].mean().reset_index(name='ly_sp_mean')
#print(ly_sp_mean)

ly_sp_count_mean = df_sp_count.groupby(['time'])['ly_sp_count'].mean().reset_index(name='ly_sp_count_mean')
#print(ly_sp_count_mean)


ly_sp_std = df_spe.groupby(['time'])['ly_sp'].std().reset_index(name='ly_sp_std')
#print(ly_sp_std)

ly_sp_count_std = df_sp_count.groupby(['time'])['ly_sp_count'].std().reset_index(name='ly_sp_count_std')
#print(ly_sp_count_std)

ly_sp_sem = df_spe.groupby(['time'])['ly_sp'].sem().reset_index(name='ly_sp_sem')
#print(ly_sp_sem)

ly_sp_count_sem = df_sp_count.groupby(['time'])['ly_sp_count'].sem().reset_index(name='ly_sp_count_sem')
#print(ly_sp_count_sem)

#print the progress very basically
print('step forward')

########################################################################################
#particles with collision... ("remainers")

#print(df[df.ncoll.ne(0) & df.pto.ne(0)])
df_r = df[df.ncoll.ne(0)]

del df_r['ncoll']

df_r.reset_index(drop=True, inplace=True)
#print(df_r)

df_re = df_r.groupby(['event', 'time'])['ly'].sum().reset_index(name='ly_r')
#print(df_re)

df_r_count = df_r.groupby(['event', 'time'])['ly'].count().reset_index(name='ly_r_count')
#print(df_r_count)

ly_r_mean = df_re.groupby(['time'])['ly_r'].mean().reset_index(name='ly_r_mean')
#print(ly_r_mean)

ly_r_count_mean = df_r_count.groupby(['time'])['ly_r_count'].mean().reset_index(name='ly_r_count_mean')
#print(ly_r_count_mean)

ly_r_std = df_re.groupby(['time'])['ly_r'].std().reset_index(name='ly_r_std')
#print(ly_r_std)

ly_r_count_std = df_r_count.groupby(['time'])['ly_r_count'].std().reset_index(name='ly_r_count_std')
#print(ly_r_count_std)

ly_r_sem = df_re.groupby(['time'])['ly_r'].sem().reset_index(name='ly_r_sem')
#print(ly_r_sem)

ly_r_count_sem = df_r_count.groupby(['time'])['ly_r_count'].sem().reset_index(name='ly_r_count_sem')
#print(ly_r_count_sem)

#print the progress very basically
print('step forward')

########################################################################################
#l_rem=l_0-l_sp without errors...


ly_rem_mean = ly_sp_mean.copy()

ly_rem_mean.rename(columns={'ly_sp_mean': 'ly_rem_mean'}, inplace=True)
#l0-lsp don't get confused due to renaming... look at line before and after!
ly_rem_mean['ly_rem_mean']=-ly_rem_mean['ly_rem_mean']+ly_0_mean
#print(ly_rem_mean)
#print(ly_r_mean)

#print the progress very basically
print('step forward')

########################################################################################
#print(type(ly_r_mean.iloc[0,0]))


#starting time, where ly_r has its first value
t_coll = ly_r_mean.iloc[0,0]

#print(type(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index))
#print(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index.values)
#print(type(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index.values))
#print(int(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index.values))

#index from ly_rem_mean, where ly_r time starts (when the first collision took place (t_coll))
indx_t_coll = int(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index.values)

#print(ly_rem_mean.iloc[indx_t_coll:,:])


###don't need the following, because later I made lr and lrem comparable in printing out
###0.0 for lr for the times before collision
##here make lr and lrem comparable in deleting the first rows of lrem
#ly_rem_mean_comp = ly_rem_mean.iloc[indx_t_coll:,:]
#ly_rem_mean_comp.reset_index(drop=True, inplace=True)


#print(ly_rem_mean_comp)
#print(len(ly_rem_mean_comp))
#print(ly_rem_mean_comp.iloc[4,1])
#print(type(ly_rem_mean_comp.iloc[4,1]))



#print the progress very basically
print('step forward')

#loop to write the refined data in the output table file
for i in range(N_timesteps):
    f = open(AIM_FILE, 'a')
    if i == 0:
        f.write('#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem '\
                'Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem\n')

    #first column: time
    f.write('%f ' %ly_tot_mean.iloc[i,0])
    #ltot
    f.write('%f ' %ly_tot_mean.iloc[i,1])
    f.write('%f ' %ly_tot_sem.iloc[i,1])
    f.write('%f ' %ly_tot_count_mean.iloc[i,1])
    f.write('%f ' %ly_tot_count_sem.iloc[i,1])
    #lsp
    f.write('%f ' %ly_sp_mean.iloc[i,1])
    f.write('%f ' %ly_sp_sem.iloc[i,1])
    f.write('%f ' %ly_sp_count_mean.iloc[i,1])
    f.write('%f ' %ly_sp_count_sem.iloc[i,1])


    #lr
    if i < indx_t_coll:
        zerro = 0.0
        f.write('%f ' %zerro)
        f.write('%f ' %zerro)
        f.write('%f ' %zerro)
        f.write('%f ' %zerro)
    else:
        f.write('%f ' %ly_r_mean.iloc[i-indx_t_coll,1])
        f.write('%f ' %ly_r_sem.iloc[i-indx_t_coll,1])
        f.write('%f ' %ly_r_count_mean.iloc[i-indx_t_coll,1])
        f.write('%f ' %ly_r_count_sem.iloc[i-indx_t_coll,1])


    #lrem
    f.write('%f\n' %ly_rem_mean.iloc[i,1])

    #print the progress very basically
    print('step forward')

    f.close()




==> anc/Fig_3/Fig_3_1/count_L_time_2_4_20_Nev200.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-3.186030 -89368.860453 18.845109 7880.000000 0.000000 -89368.860453 18.845109 7880.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -89368.858329 18.829168 7880.070000 0.025643 -89368.504635 18.742988 7878.060000 0.211689 -0.589489 0.518571 3.350000 0.252474 -0.355818
10.000000 -89270.877472 19.584623 8098.970000 1.443023 -78243.161721 54.774548 4179.960000 3.860861 -11027.715751 50.843924 3919.010000 4.397394 -11125.698732
20.000000 -89027.445529 26.131316 8412.650000 2.130508 -48317.159127 118.366274 2057.980000 5.134572 -40710.286402 117.193822 6354.670000 5.753612 -41051.701326
30.000000 -88752.437104 34.124543 8602.240000 2.063150 -42723.834451 135.352979 1836.810000 5.560679 -46028.602653 130.334530 6765.430000 6.077218 -46645.026002
40.000000 -88479.960950 43.501280 8659.540000 2.121055 -41296.666660 142.934819 1787.970000 5.616290 -47183.294290 133.378626 6871.570000 6.262108 -48072.193793
50.000000 -88213.439472 53.709852 8674.150000 2.037397 -40661.355400 149.959316 1771.780000 5.696474 -47552.084071 135.476928 6902.370000 6.299249 -48707.505053
60.000000 -87950.753053 64.351672 8678.910000 2.033711 -40269.757292 155.371055 1766.000000 5.705677 -47680.995762 135.640937 6912.910000 6.347752 -49099.103161
70.000000 -87689.154530 75.161783 8680.890000 2.036778 -39962.214008 161.325635 1764.030000 5.714052 -47726.940523 135.856082 6916.860000 6.378895 -49406.646445
80.000000 -87427.555713 86.106468 8682.160000 2.050411 -39678.454128 168.329649 1763.210000 5.724646 -47749.101584 136.541863 6918.950000 6.404455 -49690.406325
90.000000 -87166.012136 97.158594 8682.740000 2.063762 -39410.644336 175.377940 1762.850000 5.727523 -47755.367800 136.654413 6919.890000 6.415793 -49958.216117
100.000000 -86904.615187 108.261449 8683.080000 2.059454 -39144.151502 182.620240 1762.670000 5.727711 -47760.463686 136.785461 6920.410000 6.409102 -50224.708951
110.000000 -86643.160933 119.401833 8683.270000 2.057990 -38879.338239 190.011146 1762.540000 5.728317 -47763.822695 136.803800 6920.730000 6.405614 -50489.522214
120.000000 -86381.688431 130.559998 8683.490000 2.052862 -38614.549350 197.935676 1762.440000 5.725088 -47767.139081 136.807292 6921.050000 6.402247 -50754.311103
130.000000 -86120.210930 141.748651 8683.590000 2.048409 -38352.094796 206.318171 1762.400000 5.723247 -47768.116134 136.926976 6921.190000 6.399174 -51016.765657
140.000000 -85858.631568 152.960564 8683.680000 2.051010 -38087.047698 215.035944 1762.340000 5.722968 -47771.583870 137.191771 6921.340000 6.398251 -51281.812755
150.000000 -85597.007778 164.192327 8683.780000 2.054194 -37825.495121 223.905844 1762.310000 5.723065 -47771.512657 137.185582 6921.470000 6.399644 -51543.365332
160.000000 -85335.362268 175.441891 8683.820000 2.058016 -37562.901273 233.026297 1762.260000 5.723576 -47772.460996 137.272407 6921.560000 6.397069 -51805.959180
170.000000 -85073.754806 186.706619 8683.910000 2.055448 -37301.292704 242.306655 1762.260000 5.723576 -47772.462101 137.272729 6921.650000 6.398980 -52067.567749
180.000000 -84812.146512 197.983277 8683.960000 2.054752 -37039.683004 251.758280 1762.260000 5.723576 -47772.463509 137.272640 6921.700000 6.398619 -52329.177449
190.000000 -84550.538704 209.270053 8684.020000 2.057555 -36778.073603 261.362986 1762.260000 5.723576 -47772.465101 137.272609 6921.760000 6.397887 -52590.786850
200.000000 -84288.922254 220.566107 8684.060000 2.058676 -36516.463690 271.104245 1762.260000 5.723576 -47772.458564 137.272209 6921.800000 6.397411 -52852.396763
210.000000 -84027.316704 231.869271 8684.070000 2.056242 -36254.855673 280.967927 1762.260000 5.723576 -47772.461031 137.272762 6921.810000 6.396017 -53114.004780
220.000000 -83765.704066 243.178794 8684.080000 2.057540 -35993.246776 290.941827 1762.260000 5.723576 -47772.457290 137.272502 6921.820000 6.396533 -53375.613677
230.000000 -83504.094404 254.492643 8684.090000 2.057315 -35731.637303 301.014477 1762.260000 5.723576 -47772.457101 137.272671 6921.830000 6.398486 -53637.223150
240.000000 -83242.486980 265.812267 8684.110000 2.057649 -35470.027971 311.176727 1762.260000 5.723576 -47772.459010 137.272317 6921.850000 6.397543 -53898.832482
250.000000 -82980.876882 277.135920 8684.110000 2.057649 -35208.418136 321.419859 1762.260000 5.723576 -47772.458746 137.272353 6921.850000 6.397543 -54160.442317
260.000000 -82719.268732 288.463296 8684.120000 2.058649 -34946.809855 331.736405 1762.260000 5.723576 -47772.458876 137.272432 6921.860000 6.398311 -54422.050598
270.000000 -82457.659498 299.793972 8684.150000 2.057280 -34685.201005 342.120014 1762.260000 5.723576 -47772.458493 137.272718 6921.890000 6.398246 -54683.659448
280.000000 -82196.050504 311.127756 8684.180000 2.057771 -34423.591803 352.564161 1762.260000 5.723576 -47772.458700 137.272317 6921.920000 6.398148 -54945.268650
290.000000 -81934.439009 322.463428 8684.180000 2.057771 -34161.981921 363.064201 1762.260000 5.723576 -47772.457087 137.272600 6921.920000 6.398148 -55206.878532
300.000000 -81672.839591 333.801464 8684.270000 2.056174 -33900.372394 373.615104 1762.260000 5.723576 -47772.467197 137.272174 6922.010000 6.395792 -55468.488059


==> anc/Fig_3/Fig_3_1/plot_data_points.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
#import scipy.optimize as op

plt.style.use('seaborn-whitegrid')

# import data
data = pd.read_csv('tableTime2_4AuAu5_8fm.txt', sep='\s+', comment='#',
                   header=None)
data = pd.DataFrame(data)

data_test = pd.read_csv('count_L_time_2_4_20_Nev200.txt', sep='\s+', comment='#',
                   header=None)
data_test = pd.DataFrame(data_test)


# assigning the correct data
time = data[0]
Ltot = data[1]
Ltot_sem = data[2]
Lsp = data[5]
Lsp_sem = data[6]
Lr = data[9]
Lr_sem = data[10]
Lrem = data[13]

num_testparticles = 20

time_test = data_test[0]
Ltot_test = data_test[1]/num_testparticles
Ltot_sem_test = data_test[2]/num_testparticles
Lsp_test = data_test[5]/num_testparticles
Lsp_sem_test = data_test[6]/num_testparticles
Lr_test = data_test[9]/num_testparticles
Lr_sem_test = data_test[10]/num_testparticles
Lrem_test = data_test[13]/num_testparticles


# plotting the outcome of the simulation
# plt.errorbar(time, -Ltot, yerr=Ltot_sem,
#             color='#0008ff', marker='.', label='$-L_{tot\,y}$')

# plt.plot(time, -Ltot-(Lrem-Lr), c='#800080', lw=0.9, label='$L_{tot}+\Delta L_r$')

linewidth = 2.2

plt.figure(figsize=(6, 4.4))

      
color1 = '#A33E43'
color2 = '#023C56'
color3 = '#A5BD9A'

plt.plot(time, -Ltot, c=color1, lw=linewidth, label='$L_{tot}$')         
plt.fill_between(time, -Ltot+Ltot_sem, -Ltot-Ltot_sem, alpha=0.3,color=color1)
plt.plot(time_test, -Ltot_test, c=color1, ls= "--", lw=linewidth+0.3, label='$L_{tot, testp.}$') 


plt.plot(time, -Lr, c=color2, lw=linewidth, label='$L_{r}$')
plt.fill_between(time, -Lr+Lr_sem, -Lr-Lr_sem, alpha=0.3,color=color2)
plt.plot(time_test, -Lr_test, c=color2,ls="--", lw=linewidth, label='$L_{r, test}$')

plt.plot(time, -Lsp, c=color3, lw=linewidth, label='$L_{sp}$')
plt.fill_between(time, -Lsp+Lsp_sem, -Lsp-Lsp_sem, alpha=0.3,color=color3)
plt.plot(time_test, -Lsp_test, c=color3, lw=linewidth, ls="--", label='$L_{sp, test}$')

plt.title(r'$Au-Au\qquad\sqrt{s_{NN}}\,=\,2.41\,$GeV', fontsize=15)
plt.xlabel(r'$t\,$(fm)', fontsize=15)
plt.ylabel(r'$-L_{y}$', fontsize=15)

plt.tight_layout()

legend_line_size = 2.8
leg = plt.legend(frameon=True, framealpha=1, prop={'size': 13}, ncol=2)
leg.get_lines()[0].set_linewidth(legend_line_size)
leg.get_lines()[1].set_linewidth(legend_line_size)
leg.get_lines()[2].set_linewidth(legend_line_size)
leg.get_lines()[3].set_linewidth(legend_line_size)
leg.get_lines()[4].set_linewidth(legend_line_size)
leg.get_lines()[5].set_linewidth(legend_line_size)

plt.savefig('ly_AuAu2_4timedev_b5_8.pdf')



==> anc/Fig_3/Fig_3_1/readme.txt <==
Generating Plot 3.1:

- run "plot_data_points.py" which will plot the data points stored in "tableTime2_4AuAu5_8fm.txt" and "count_L_time_2_4_20_Nev200.txt"

The data files were generated as follows:

- run SMASH 2.0 with the config files "SMASH_config.yaml" and "SMASH_config_testparticles.yaml"

- run "analysis_SMASH_output.py" on each of the SMASH output files (file input names need to be adjusted)


==> anc/Fig_3/Fig_3_1/tableTime2_4AuAu5_8fm.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-3.178180 -4474.818561 6.241752 394.000000 0.000000 -4474.818561 6.241752 394.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-1.000000 -4474.818579 6.241748 394.000000 0.000000 -4474.818579 6.241748 394.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000018
0.000000 -4474.828488 6.242966 394.000000 0.000000 -4474.871951 6.248490 393.951220 0.048780 1.781963 nan 2.000000 nan 0.053390
0.010000 -4474.828404 6.242957 394.000000 0.000000 -4474.871866 6.248481 393.951220 0.048780 1.781965 nan 2.000000 nan 0.053305
0.020000 -4474.828330 6.242945 394.000000 0.000000 -4474.871793 6.248469 393.951220 0.048780 1.781964 nan 2.000000 nan 0.053232
0.030000 -4474.828255 6.242937 394.000000 0.000000 -4474.871717 6.248459 393.951220 0.048780 1.781962 nan 2.000000 nan 0.053156
0.040000 -4474.828165 6.242927 394.000000 0.000000 -4474.871627 6.248449 393.951220 0.048780 1.781964 nan 2.000000 nan 0.053067
0.050000 -4474.828078 6.242915 394.000000 0.000000 -4474.871541 6.248437 393.951220 0.048780 1.781963 nan 2.000000 nan 0.052980
0.060000 -4474.828013 6.242905 394.000000 0.000000 -4474.871475 6.248426 393.951220 0.048780 1.781965 nan 2.000000 nan 0.052915
0.070000 -4474.827932 6.242896 394.000000 0.000000 -4474.871395 6.248417 393.951220 0.048780 1.781964 nan 2.000000 nan 0.052834
0.080000 -4474.827852 6.242885 394.000000 0.000000 -4474.871315 6.248405 393.951220 0.048780 1.781965 nan 2.000000 nan 0.052754
0.090000 -4474.829804 6.243125 394.000000 0.000000 -4474.834234 6.243675 393.926829 0.073171 0.181647 nan 3.000000 nan 0.015674
0.100000 -4474.829745 6.243118 394.000000 0.000000 -4474.834175 6.243669 393.926829 0.073171 0.181647 nan 3.000000 nan 0.015614
0.200000 -4474.829104 6.243042 394.000000 0.000000 -4474.833534 6.243592 393.926829 0.073171 0.181646 nan 3.000000 nan 0.014974
0.300000 -4474.828488 6.242964 394.000000 0.000000 -4474.832919 6.243514 393.926829 0.073171 0.181648 nan 3.000000 nan 0.014358
0.400000 -4474.827857 6.242885 394.000000 0.000000 -4474.832288 6.243434 393.926829 0.073171 0.181646 nan 3.000000 nan 0.013727
0.500000 -4474.808030 6.238307 394.000000 0.000000 -4474.805953 6.237343 393.878049 0.086920 -0.042594 0.224241 2.500000 0.500000 -0.012608
0.600000 -4474.790903 6.236250 394.000000 0.000000 -4474.723048 6.228025 393.829268 0.098169 -0.927349 0.894175 2.333333 0.333333 -0.095513
0.700000 -4474.790240 6.236113 394.000000 0.000000 -4474.722386 6.227883 393.829268 0.098169 -0.927347 0.894177 2.333333 0.333333 -0.096175
0.800000 -4474.786911 6.237529 394.000000 0.000000 -4474.704339 6.243195 393.682927 0.123165 -0.564242 0.796594 2.166667 0.166667 -0.114222
0.900000 -4474.789232 6.237646 394.000000 0.000000 -4474.691705 6.241031 393.585366 0.159938 -0.571228 0.671544 2.428571 0.428571 -0.126856
1.000000 -4474.744861 6.241342 394.000000 0.000000 -4474.579585 6.221214 393.463415 0.174948 -0.752924 0.727999 2.444444 0.337931 -0.238975
1.500000 -4474.982175 6.314500 394.024390 0.024390 -4474.835792 6.356631 392.829268 0.226054 -0.315878 0.457597 2.578947 0.233406 0.017232
2.000000 -4474.054823 6.357677 394.097561 0.058486 -4472.809272 6.415676 390.073171 0.428255 -1.501988 0.805210 4.852941 0.400829 -2.009289
2.500000 -4472.753721 6.318192 394.268293 0.078277 -4471.057221 6.307586 386.317073 0.593089 -1.783500 1.317901 8.358974 0.580250 -3.761340
3.000000 -4471.641880 6.388580 394.585366 0.125793 -4466.896068 6.645219 381.292683 0.675570 -4.745812 2.259484 13.292683 0.736044 -7.922493
3.500000 -4469.157217 6.321162 394.756098 0.124844 -4459.952179 6.908673 374.170732 0.915918 -9.205038 3.083446 20.585366 0.933114 -14.866381
4.000000 -4465.551954 6.537917 395.487805 0.188453 -4449.365633 7.646786 365.878049 0.959672 -16.186321 4.351163 29.609756 1.012650 -25.452927
4.500000 -4462.944839 6.711749 395.878049 0.152999 -4432.277260 8.651157 354.000000 0.929857 -30.667579 5.467670 41.878049 0.960942 -42.541301
5.000000 -4458.535284 6.680915 396.341463 0.211296 -4411.994728 9.955667 341.804878 1.098347 -46.540556 6.632159 54.536585 1.142365 -62.823833
6.000000 -4450.557425 6.796848 398.365854 0.295817 -4364.427210 10.635371 315.609756 1.327421 -86.130214 8.775701 82.756098 1.376537 -110.391350
7.000000 -4436.753524 6.770317 399.707317 0.347892 -4285.159353 13.675974 286.414634 1.476224 -151.594171 13.240631 113.292683 1.526691 -189.659208
8.000000 -4426.656043 7.667995 401.609756 0.435999 -4174.048484 15.149735 258.170732 1.470815 -252.607559 15.136994 143.439024 1.639099 -300.770077
9.000000 -4410.056280 8.206446 402.878049 0.419342 -4028.936953 18.563032 231.195122 1.204777 -381.119327 19.772670 171.682927 1.247651 -445.881608
10.000000 -4394.947037 8.623114 404.951220 0.426202 -3853.217669 20.691981 205.585366 1.281184 -541.729368 21.339808 199.365854 1.310723 -621.600892
11.000000 -4381.092480 9.093153 407.341463 0.449403 -3651.105649 23.103275 183.268293 1.252327 -729.986831 22.544420 224.073171 1.358977 -823.712912
12.000000 -4365.550415 9.313523 407.951220 0.574829 -3434.195585 24.646807 163.439024 1.179628 -931.354830 23.775375 244.512195 1.314609 -1040.622975
13.000000 -4354.634164 9.478316 411.073171 0.575294 -3223.879810 24.804846 147.487805 1.099957 -1130.754354 24.194403 263.585366 1.221742 -1250.938751
14.000000 -4344.448832 10.477885 412.365854 0.498481 -3049.534912 28.293106 135.585366 1.143367 -1294.913920 27.569866 276.780488 1.186567 -1425.283649
15.000000 -4335.670618 10.929834 414.268293 0.615872 -2885.038591 28.912845 126.146341 1.155349 -1450.632028 28.292127 288.121951 1.311857 -1589.779970
16.000000 -4327.211597 11.160327 416.292683 0.635575 -2745.819141 30.112547 118.463415 1.229266 -1581.392455 29.099844 297.829268 1.424910 -1728.999419
17.000000 -4321.235826 11.553126 417.609756 0.678842 -2641.158845 30.099423 113.146341 1.179893 -1680.076981 29.072168 304.463415 1.406474 -1833.659715
18.000000 -4317.251939 11.928281 418.853659 0.571221 -2543.244825 30.666318 108.487805 1.254320 -1774.007114 30.089415 310.365854 1.358692 -1931.573736
19.000000 -4315.540476 12.246893 420.878049 0.654436 -2460.710378 31.066741 105.024390 1.269476 -1854.830098 30.452589 315.853659 1.469429 -2014.108183
20.000000 -4313.241337 12.473508 421.902439 0.592437 -2399.775911 32.629979 102.439024 1.302928 -1913.465426 31.914309 319.463415 1.408207 -2075.042649
22.000000 -4309.206248 13.071617 424.902439 0.646572 -2309.572447 30.525880 98.853659 1.222034 -1999.633801 30.710762 326.048780 1.319160 -2165.246114
24.000000 -4305.214026 13.674029 427.341463 0.648271 -2257.885268 31.038236 96.878049 1.270776 -2047.328758 31.589736 330.463415 1.394282 -2216.933293
26.000000 -4302.434665 14.351444 429.414634 0.654232 -2228.293839 31.246597 95.634146 1.310723 -2074.140826 31.736299 333.780488 1.439644 -2246.524721
28.000000 -4300.212354 15.017375 431.829268 0.729937 -2195.676054 30.876382 94.390244 1.299567 -2104.536300 31.768617 337.439024 1.452101 -2279.142506
30.000000 -4297.672559 15.681889 433.073171 0.689990 -2175.237856 30.802959 93.634146 1.299041 -2122.434703 31.307263 339.439024 1.493093 -2299.580705
35.000000 -4290.691321 17.500304 435.634146 0.711196 -2142.484941 31.248973 92.487805 1.307633 -2148.206380 30.613860 343.146341 1.490441 -2332.333619
40.000000 -4284.356591 19.567717 436.341463 0.747035 -2114.370027 32.200154 91.707317 1.313274 -2169.986564 30.592115 344.634146 1.536053 -2360.448534
45.000000 -4277.920210 21.714240 436.951220 0.719037 -2096.755036 33.924346 91.317073 1.312900 -2181.165174 30.379048 345.634146 1.523697 -2378.063525
50.000000 -4271.518324 23.990919 437.243902 0.683232 -2086.678899 35.110591 91.121951 1.314643 -2184.839425 30.398778 346.121951 1.495194 -2388.139662
60.000000 -4258.771565 28.681106 437.560976 0.719119 -2073.455129 37.812871 91.097561 1.318631 -2185.316436 30.462801 346.463415 1.526233 -2401.363432
70.000000 -4246.068280 33.500287 437.780488 0.722050 -2060.720801 40.896846 91.097561 1.318631 -2185.347479 30.464376 346.682927 1.535133 -2414.097759
80.000000 -4233.334150 38.401107 437.804878 0.715013 -2047.986528 44.361817 91.097561 1.318631 -2185.347622 30.464339 346.707317 1.535850 -2426.832033
90.000000 -4220.600395 43.355539 437.853659 0.715304 -2035.252177 48.125560 91.097561 1.318631 -2185.348217 30.464318 346.756098 1.540423 -2439.566384
100.000000 -4207.865602 48.347087 437.878049 0.719243 -2022.517869 52.123391 91.097561 1.318631 -2185.347733 30.464364 346.780488 1.537147 -2452.300692
125.000000 -4176.029024 60.928343 437.902439 0.717214 -1990.682110 62.843240 91.097561 1.318631 -2185.346915 30.464368 346.804878 1.533854 -2484.136451
150.000000 -4144.193772 73.595749 437.951220 0.719884 -1958.846357 74.235765 91.097561 1.318631 -2185.347415 30.464393 346.853659 1.535975 -2515.972204
175.000000 -4112.357609 86.311517 437.975610 0.722029 -1927.010305 86.034220 91.097561 1.318631 -2185.347304 30.464361 346.878049 1.535830 -2547.808256
200.000000 -4080.522077 99.056574 438.000000 0.724989 -1895.174869 98.092053 91.097561 1.318631 -2185.347207 30.464326 346.902439 1.536072 -2579.643691
250.000000 -4016.851733 124.600044 438.000000 0.724989 -1831.503328 122.679164 91.097561 1.318631 -2185.348405 30.464485 346.902439 1.536072 -2643.315233
300.000000 -3953.179715 150.183188 438.000000 0.724989 -1767.832087 147.632217 91.097561 1.318631 -2185.347628 30.463887 346.902439 1.536072 -2706.986474


==> anc/Fig_3/Fig_3_2/SMASH_config.yaml <==
Version: 1.8 # minimal SMASH version to use with this config file

Logging:
    default: INFO

General:
    Modus: Collider
    Time_Step_Mode: Fixed
    Delta_Time: 0.01
    End_Time: 300.0
    Randomseed: -1
    Nevents: 41

Output:
    Output_Times: [-1.0, 0.0, 0.01, 0.02, 0.03, 0.04, 0.05, 0.06, 0.07, 0.08, 0.09, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0, 4.5, 5.0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 22, 24, 26, 28, 30, 35, 40, 45, 50, 60, 70, 80, 90, 100, 125, 150, 175, 200, 250, 300]
    Particles:
        Format: [Oscar2013]
        Extended: True
        Only_Final: No

Modi:
    Collider:
        Impact:
            Value: 6.6
        Projectile:
            Particles: {2212: 79, 2112: 118} #Gold197
        Target:
            Particles: {2212: 79, 2112: 118} #Gold197

        Sqrtsnn: 8.7
        Fermi_Motion: "frozen"


==> anc/Fig_3/Fig_3_2/SMASH_config_testparticles.yaml <==
Version: 1.8 # minimal SMASH version to use with this config file

Logging:
    default: INFO

General:
    Modus: Collider
    Time_Step_Mode: Fixed
    Delta_Time: 0.01
    Testparticles:  20
    End_Time: 300.0
    Randomseed: -1
    Nevents: 41

Output:
    Output_Times: [-1.0, 0.0, 0.01, 0.02, 0.03, 0.04, 0.05, 0.06, 0.07, 0.08, 0.09, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0, 4.5, 5.0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 22, 24, 26, 28, 30, 35, 40, 45, 50, 60, 70, 80, 90, 100, 125, 150, 175, 200, 250, 300]
    Particles:
        Format: [Oscar2013]
        Extended: True
        Only_Final: No

Modi:
    Collider:
        Impact:
            Value: 6.6
        Projectile:
            Particles: {2212: 79, 2112: 118} #Gold197
        Target:
            Particles: {2212: 79, 2112: 118} #Gold197

        Sqrtsnn: 8.7
        Fermi_Motion: "frozen"


==> anc/Fig_3/Fig_3_2/analysis_SMASH_output.py <==
# modules
import os
#import sys
#import math as ma
import numpy as np
import pandas as pd
#import itertools as it
#from collections import defaultdict


# explanation:
#Get L and N for different time values. First version!
#For example you use a Gold-Gold collision with onlyFinal=off in the
#config.yaml file, timeStep should be e.g. 1fm.
#This script uses MORE than one event.
#Analyses one 'particle_lists.oscar' file.
#Note that lrem calculates the angular momentum indirictly via 'L_rem=L_0-L_sp'!
#In case of a real direct calculation of L_rem I call it L_r here.
#L_r is therefor simply the summed angular momentum of particles that collide or
#have collided.
#
#To use this script, you have to set the PATH and AIM_FILE directly at the beginning
#of the script.




#where to find the data, that has to be read in
PATH = '/home/mmueller/smash/build1/data/0/particle_lists.oscar'
#print(os.getcwd())
#file, where the refined data should be saved
AIM_FILE = 'count_highres.txt'

#print the progress very basically
print('step forward')


# read in the relevant columns of the oscar file in a panda dataframe df
with open(PATH, 'r') as data:
    df = pd.read_csv(data, sep=' ', header=None, usecols=[0,1,2,3,6,7,8,12],
                     dtype=np.float64, skipinitialspace=True,
                     names=['time','rx','ry','rz','px','py','pz','ncoll'],
                     comment='#') 


#print the progress very basically
print('step forward')

#print(df.index)
#print(df.describe())

#define important constants
unit_conv = 5.0677307177 #from fm to GeV^{-1}
## defining a time shortly after the first time of the simulation
##don't need that, because I calculated L0 by index... not by explicit time set
#t_start = -2.042

# functions
# calculating the angular-momentum, having  r in fm
# and p in GeV; ang-mom then is unitless
def ang_mom_y(row):
    return unit_conv*(row['rz']*row['px']-row['rx']*row['pz'])


#create new column, where the angular momentum is saved
df['ly'] = df.apply(ang_mom_y, axis=1)

#print(df)


#print the progress very basically
print('step forward')

#don't need these columns anymore
del df['rx']
del df['ry']
del df['rz']
del df['px']
del df['py']
del df['pz']


#print(df)

#create an event column which is pre-filled with 0
df['event'] = 0

#print(df)
#print(len(df))

#helping list, to seperate the events at the end
cuts = [0]


#print the progress very basically
print('step forward')

#get the index of a new event in cuts
for i in range(1,len(df)):
    if (df.iloc[i,0] < df.iloc[i-1,0]):
        cuts.append(i)

#print(cuts)
N_evts = len(cuts)
#print(N_evts)

#get the first index, that isn't in df anymore, for further seperations in the event column
cuts.append(len(df))
#print(cuts)

#print(df)


#print the progress very basically
print('step forward')

#correctly fill the event column, which has the column index 4
#shift by 1 because event 0 is already correctly filled
for i in range(N_evts-1):
    df.iloc[cuts[i+1]:cuts[i+2],3] = i+1

#print(df)
#print(df.describe())


#print the progress very basically
print('step forward')




########################################################################################
#the totals
df_tot = df.groupby(['event', 'time'])['ly'].sum().reset_index(name='ly_tot')
#print(df_tot)


df_tot_count = df.groupby(['event', 'time'])['ly'].count().reset_index(name='ly_tot_count')
#print(df_tot_count)

ly_tot_mean = df_tot.groupby(['time'])['ly_tot'].mean().reset_index(name='ly_tot_mean')
#print(ly_tot_mean)

ly_tot_count_mean = df_tot_count.groupby(['time'])['ly_tot_count'].mean().reset_index(name='ly_tot_count_mean')
#print(ly_tot_count_mean)


N_timesteps = len(ly_tot_mean)
#print(N_timesteps)

ly_tot_std = df_tot.groupby(['time'])['ly_tot'].std().reset_index(name='ly_tot_std')
#print(ly_tot_std)

ly_tot_count_std = df_tot_count.groupby(['time'])['ly_tot_count'].std().reset_index(name='ly_tot_count_std')
#print(ly_tot_count_std)

ly_tot_sem = df_tot.groupby(['time'])['ly_tot'].sem().reset_index(name='ly_tot_sem')
#print(ly_tot_sem)

ly_tot_count_sem = df_tot_count.groupby(['time'])['ly_tot_count'].sem().reset_index(name='ly_tot_count_sem')
#print(ly_tot_count_sem)

#print the progress very basically
print('step forward')

########################################################################################
#ly_0 can be extracted easier than in the following...
##print(df_tot.loc[df_tot['time']<t_start,:])
#
#df_0 = df_tot.loc[df_tot['time']<t_start,:]
##print(df_0)
#df_0.rename(columns={'ly_tot': 'ly_0'}, inplace=True)
##print(df_0)
#df_0.reset_index(drop=True, inplace=True)
##print(df_0)
#
########################################################################################
#extract ly_0
ly_0_mean = ly_tot_mean.iloc[0,1]
#print(ly_0_mean)

ly_0_std = ly_tot_std.iloc[0,1]
#print(ly_0_std)

ly_0_sem = ly_tot_sem.iloc[0,1]
#print(ly_0_sem)

########################################################################################
#particles without collision... (spectators)

#print(df[df.ncoll.eq(0) & df.pto.eq(0)])
df_sp = df[df.ncoll.eq(0)]

del df_sp['ncoll']

df_sp.reset_index(drop=True, inplace=True)
#print(df_sp)

df_sp_count = df_sp.groupby(['event', 'time'])['ly'].count().reset_index(name='ly_sp_count')
#print(df_sp_count)

df_spe = df_sp.groupby(['event', 'time'])['ly'].sum().reset_index(name='ly_sp')
#print(df_spe)

ly_sp_mean = df_spe.groupby(['time'])['ly_sp'].mean().reset_index(name='ly_sp_mean')
#print(ly_sp_mean)

ly_sp_count_mean = df_sp_count.groupby(['time'])['ly_sp_count'].mean().reset_index(name='ly_sp_count_mean')
#print(ly_sp_count_mean)


ly_sp_std = df_spe.groupby(['time'])['ly_sp'].std().reset_index(name='ly_sp_std')
#print(ly_sp_std)

ly_sp_count_std = df_sp_count.groupby(['time'])['ly_sp_count'].std().reset_index(name='ly_sp_count_std')
#print(ly_sp_count_std)

ly_sp_sem = df_spe.groupby(['time'])['ly_sp'].sem().reset_index(name='ly_sp_sem')
#print(ly_sp_sem)

ly_sp_count_sem = df_sp_count.groupby(['time'])['ly_sp_count'].sem().reset_index(name='ly_sp_count_sem')
#print(ly_sp_count_sem)

#print the progress very basically
print('step forward')

########################################################################################
#particles with collision... ("remainers")

#print(df[df.ncoll.ne(0) & df.pto.ne(0)])
df_r = df[df.ncoll.ne(0)]

del df_r['ncoll']

df_r.reset_index(drop=True, inplace=True)
#print(df_r)

df_re = df_r.groupby(['event', 'time'])['ly'].sum().reset_index(name='ly_r')
#print(df_re)

df_r_count = df_r.groupby(['event', 'time'])['ly'].count().reset_index(name='ly_r_count')
#print(df_r_count)

ly_r_mean = df_re.groupby(['time'])['ly_r'].mean().reset_index(name='ly_r_mean')
#print(ly_r_mean)

ly_r_count_mean = df_r_count.groupby(['time'])['ly_r_count'].mean().reset_index(name='ly_r_count_mean')
#print(ly_r_count_mean)

ly_r_std = df_re.groupby(['time'])['ly_r'].std().reset_index(name='ly_r_std')
#print(ly_r_std)

ly_r_count_std = df_r_count.groupby(['time'])['ly_r_count'].std().reset_index(name='ly_r_count_std')
#print(ly_r_count_std)

ly_r_sem = df_re.groupby(['time'])['ly_r'].sem().reset_index(name='ly_r_sem')
#print(ly_r_sem)

ly_r_count_sem = df_r_count.groupby(['time'])['ly_r_count'].sem().reset_index(name='ly_r_count_sem')
#print(ly_r_count_sem)

#print the progress very basically
print('step forward')

########################################################################################
#l_rem=l_0-l_sp without errors...


ly_rem_mean = ly_sp_mean.copy()

ly_rem_mean.rename(columns={'ly_sp_mean': 'ly_rem_mean'}, inplace=True)
#l0-lsp don't get confused due to renaming... look at line before and after!
ly_rem_mean['ly_rem_mean']=-ly_rem_mean['ly_rem_mean']+ly_0_mean
#print(ly_rem_mean)
#print(ly_r_mean)

#print the progress very basically
print('step forward')

########################################################################################
#print(type(ly_r_mean.iloc[0,0]))


#starting time, where ly_r has its first value
t_coll = ly_r_mean.iloc[0,0]

#print(type(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index))
#print(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index.values)
#print(type(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index.values))
#print(int(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index.values))

#index from ly_rem_mean, where ly_r time starts (when the first collision took place (t_coll))
indx_t_coll = int(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index.values)

#print(ly_rem_mean.iloc[indx_t_coll:,:])


###don't need the following, because later I made lr and lrem comparable in printing out
###0.0 for lr for the times before collision
##here make lr and lrem comparable in deleting the first rows of lrem
#ly_rem_mean_comp = ly_rem_mean.iloc[indx_t_coll:,:]
#ly_rem_mean_comp.reset_index(drop=True, inplace=True)


#print(ly_rem_mean_comp)
#print(len(ly_rem_mean_comp))
#print(ly_rem_mean_comp.iloc[4,1])
#print(type(ly_rem_mean_comp.iloc[4,1]))



#print the progress very basically
print('step forward')

#loop to write the refined data in the output table file
for i in range(N_timesteps):
    f = open(AIM_FILE, 'a')
    if i == 0:
        f.write('#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem '\
                'Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem\n')

    #first column: time
    f.write('%f ' %ly_tot_mean.iloc[i,0])
    #ltot
    f.write('%f ' %ly_tot_mean.iloc[i,1])
    f.write('%f ' %ly_tot_sem.iloc[i,1])
    f.write('%f ' %ly_tot_count_mean.iloc[i,1])
    f.write('%f ' %ly_tot_count_sem.iloc[i,1])
    #lsp
    f.write('%f ' %ly_sp_mean.iloc[i,1])
    f.write('%f ' %ly_sp_sem.iloc[i,1])
    f.write('%f ' %ly_sp_count_mean.iloc[i,1])
    f.write('%f ' %ly_sp_count_sem.iloc[i,1])


    #lr
    if i < indx_t_coll:
        zerro = 0.0
        f.write('%f ' %zerro)
        f.write('%f ' %zerro)
        f.write('%f ' %zerro)
        f.write('%f ' %zerro)
    else:
        f.write('%f ' %ly_r_mean.iloc[i-indx_t_coll,1])
        f.write('%f ' %ly_r_sem.iloc[i-indx_t_coll,1])
        f.write('%f ' %ly_r_count_mean.iloc[i-indx_t_coll,1])
        f.write('%f ' %ly_r_count_sem.iloc[i-indx_t_coll,1])


    #lrem
    f.write('%f\n' %ly_rem_mean.iloc[i,1])

    #print the progress very basically
    print('step forward')

    f.close()




==> anc/Fig_3/Fig_3_2/count_L_time_8_7_Nev100.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-2.048180 -571110.372884 56.649312 7880.000000 0.000000 -571110.372884 56.649312 7880.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-1.000000 -571110.372884 56.649312 7880.000000 0.000000 -571110.372884 56.649312 7880.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -571110.354918 56.640130 7881.560000 0.322653 -571110.593316 56.700270 7879.080000 0.169777 0.794661 0.874829 8.266667 0.991844 0.220433
10.000000 -570700.436038 59.678135 14602.790000 10.745450 -425682.814583 704.385200 3242.970000 6.583534 -145017.621455 695.493250 11359.820000 14.145688 -145427.558300
20.000000 -570627.209028 69.674061 16724.290000 13.235393 -366136.753177 822.374601 2689.630000 6.781491 -204490.455851 815.044898 14034.660000 16.262700 -204973.619706
30.000000 -570604.653760 80.821448 17528.400000 14.006917 -323212.334851 837.397118 2337.880000 6.538917 -247392.318909 831.859473 15190.520000 16.606622 -247898.038032
40.000000 -570568.600839 94.674906 17891.350000 14.040349 -292039.165411 877.044163 2097.260000 6.591679 -278529.435429 871.958532 15794.090000 16.626528 -279071.207473
50.000000 -570526.933514 108.562517 18085.370000 14.541690 -268894.503897 920.935611 1925.350000 6.702787 -301632.429617 915.674272 16160.020000 17.089597 -302215.868986
60.000000 -570490.686910 123.004467 18203.480000 14.556955 -251966.806770 957.246466 1801.450000 6.776242 -318523.880140 947.515995 16402.030000 17.204342 -319143.566114
70.000000 -570458.444482 137.178195 18285.480000 14.520042 -239425.717487 953.051341 1710.480000 6.735305 -331032.726995 940.845143 16575.000000 17.269123 -331684.655396
80.000000 -570429.184932 151.161424 18343.110000 14.557645 -229932.559695 958.638775 1642.500000 6.750765 -340496.625237 943.319336 16700.610000 17.277123 -341177.813188
90.000000 -570393.930678 165.039915 18384.280000 14.512781 -222721.397988 980.945467 1590.830000 6.908654 -347672.532690 963.531021 16793.450000 17.413372 -348388.974895
100.000000 -570359.816308 178.970077 18417.170000 14.697750 -217549.051359 977.438803 1553.900000 6.840189 -352810.764949 959.915771 16863.270000 17.551850 -353561.321524
110.000000 -570324.687188 193.020602 18439.310000 14.636185 -213424.621858 995.442813 1524.590000 6.913887 -356900.065330 973.994574 16914.720000 17.448105 -357685.751026
120.000000 -570289.311005 207.203238 18458.870000 14.747667 -210336.781587 996.623852 1502.610000 6.896784 -359952.529418 973.407022 16956.260000 17.500185 -360773.591296
130.000000 -570253.680337 221.540631 18473.000000 14.848310 -207979.579622 991.870585 1486.090000 6.865373 -362274.100715 964.149646 16986.910000 17.576805 -363130.793262
140.000000 -570217.482593 236.007150 18484.400000 14.892239 -206336.790986 991.223257 1474.290000 6.796409 -363880.691607 960.369902 17010.110000 17.608750 -364773.581898
150.000000 -570183.562855 250.544019 18493.420000 14.890002 -205086.089207 986.935163 1465.220000 6.764025 -365097.473649 952.541199 17028.200000 17.514542 -366024.283677
160.000000 -570152.090217 265.210116 18500.580000 14.835074 -204130.746701 989.155813 1458.120000 6.772781 -366021.343516 952.123238 17042.460000 17.502037 -366979.626182
170.000000 -570124.671374 280.020754 18506.790000 14.827161 -203397.565283 991.188036 1452.640000 6.772904 -366727.106091 950.627019 17054.150000 17.472289 -367712.807600
180.000000 -570098.603062 294.888509 18511.660000 14.854678 -202837.542080 1000.182159 1448.770000 6.810492 -367261.060982 956.375357 17062.890000 17.486335 -368272.830804
190.000000 -570072.749497 309.918070 18515.870000 14.895696 -202407.106256 1003.534947 1445.700000 6.805917 -367665.643241 956.013092 17070.170000 17.549636 -368703.266627
200.000000 -570048.276098 325.098479 18519.100000 14.873449 -202066.215064 1008.464812 1443.350000 6.798178 -367982.061034 957.192008 17075.750000 17.501921 -369044.157820
210.000000 -570024.488246 340.388142 18521.920000 14.856163 -201747.221976 1009.290694 1441.210000 6.777641 -368277.266270 953.285850 17080.710000 17.462897 -369363.150907
220.000000 -570001.498736 355.836024 18524.430000 14.837737 -201501.581819 1010.807785 1439.510000 6.772501 -368499.916917 950.994829 17084.920000 17.446777 -369608.791065
230.000000 -569979.035281 371.368085 18526.480000 14.836084 -201307.108556 1017.180746 1438.130000 6.776067 -368671.926724 953.220773 17088.350000 17.457269 -369803.264327
240.000000 -569957.128283 386.977193 18528.240000 14.837048 -201145.346586 1023.559633 1437.200000 6.769704 -368811.781697 953.971745 17091.040000 17.454599 -369965.026298
250.000000 -569935.166696 402.649251 18529.730000 14.839810 -200988.582113 1029.633962 1436.280000 6.769436 -368946.584584 955.506140 17093.450000 17.458895 -370121.790771
260.000000 -569913.257598 418.357621 18530.810000 14.832613 -200842.035564 1036.784466 1435.410000 6.767571 -369071.222034 958.027847 17095.400000 17.450090 -370268.337320
270.000000 -569891.473221 434.101604 18531.920000 14.839278 -200724.245690 1043.386997 1434.730000 6.779930 -369167.227532 959.131736 17097.190000 17.465254 -370386.127194
280.000000 -569870.027379 449.941083 18533.030000 14.820171 -200628.039166 1049.313878 1434.140000 6.781571 -369241.988212 959.405422 17098.890000 17.442905 -370482.333717
290.000000 -569849.085387 465.787200 18533.970000 14.821452 -200550.646530 1055.330446 1433.620000 6.784873 -369298.438857 959.602079 17100.350000 17.449363 -370559.726354
300.000000 -569828.824137 481.684137 18568.280000 14.940353 -200448.323531 1061.609697 1433.030000 6.787101 -369380.500606 959.227520 17135.250000 17.564395 -370662.049353


==> anc/Fig_3/Fig_3_2/plot_data_points.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
#import scipy.optimize as op

plt.style.use('seaborn-whitegrid')

# import data
data = pd.read_csv('tableTime8_7AuAu6_6fm_v2.txt', sep='\s+', comment='#',
                   header=None)
data = pd.DataFrame(data)

data_test = pd.read_csv('count_L_time_8_7_Nev100.txt', sep='\s+', comment='#',
                   header=None)
data_test = pd.DataFrame(data_test)


# assigning the correct data
time = data[0]
Ltot = data[1]
Ltot_sem = data[2]
Lsp = data[5]
Lsp_sem = data[6]
Lr = data[9]
Lr_sem = data[10]
Lrem = data[13]

time_test = data_test[0]
Ltot_test = data_test[1]/20
Ltot_sem_test = data_test[2]/20
Lsp_test = data_test[5]/20
Lsp_sem_test = data_test[6]/20
Lr_test = data_test[9]/20
Lr_sem_test = data_test[10]/20
Lrem_test = data_test[13]/20




# plotting the outcome of the simulation
#plt.errorbar(time, -Ltot, yerr=Ltot_sem,
#             color='#0008ff', marker='.', label='$-L_{tot\,y}$')

#plt.plot(time, -Ltot-(Lrem-Lr), c='#800080', lw=0.9, label='$L_{tot}+\Delta L_r$')

linewidth = 2.2


plt.figure(figsize=(6, 4.4))

color1 = '#A33E43'
color2 = '#023C56'
color3 = '#A5BD9A'

plt.plot(time, -Ltot, c=color1, lw=linewidth, label='$L_{tot}$')         
plt.fill_between(time, -Ltot+Ltot_sem, -Ltot-Ltot_sem, alpha=0.3,
                 color=color1)
plt.plot(time_test, -Ltot_test, c=color1, ls= "--", lw=linewidth+0.3, label='$L_{tot, testp.}$') 


plt.plot(time, -Lr, c=color2, lw=linewidth, label='$L_{r}$')
plt.fill_between(time, -Lr+Lr_sem, -Lr-Lr_sem, alpha=0.3,
                 color=color2)
plt.plot(time_test, -Lr_test, c=color2,ls="--", lw=linewidth, label='$L_{r, test}$')

plt.plot(time, -Lsp, c=color3, lw=linewidth, label='$L_{sp}$')
plt.fill_between(time, -Lsp+Lsp_sem, -Lsp-Lsp_sem, alpha=0.3,
                 color=color3)
plt.plot(time_test, -Lsp_test, c=color3, lw=linewidth, ls="--", label='$L_{sp, test}$')


plt.title(r'$Au-Au\qquad$'\
          r'$\sqrt{s_{NN}}\,=\,8.7\,$GeV', fontsize=15)
plt.xlabel(r'$t\,$(fm)', fontsize=15)
plt.ylabel(r'$-L_{y}$', fontsize=15)

leg = plt.legend(frameon=True, framealpha=1, prop={'size': 13}, ncol=2)

legend_line_size = 2.8

leg.get_lines()[0].set_linewidth(legend_line_size)
leg.get_lines()[1].set_linewidth(legend_line_size)
leg.get_lines()[2].set_linewidth(legend_line_size)
leg.get_lines()[3].set_linewidth(legend_line_size)
leg.get_lines()[4].set_linewidth(legend_line_size)
leg.get_lines()[5].set_linewidth(legend_line_size)

plt.savefig('ly_AuAu8_7timedev_b6_6.pdf')



==> anc/Fig_3/Fig_3_2/readme.txt <==
Generating Plot 3.2:

- run "plot_data_points.py" which will plot the data points stored in "tableTime8_7AuAu6_6fm_v2.txt" and "count_L_time_8_7_Nev100.txt"

The data files were generated as follows:

- run SMASH 2.0 with the config files "SMASH_config.yaml" and "SMASH_config_testparticles.yaml"

- run "analysis_SMASH_output.py" on each of the SMASH output files (file input names need to be adjusted)


==> anc/Fig_3/Fig_3_2/tableTime8_7AuAu6_6fm_v2.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-2.048180 -28551.480248 27.042331 394.000000 0.000000 -28551.480248 27.042331 394.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-1.000000 -28551.480252 27.042331 394.000000 0.000000 -28551.480252 27.042331 394.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000003
0.000000 -28551.480250 27.042331 394.000000 0.000000 -28551.480250 27.042331 394.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000002
0.010000 -28551.480248 27.042331 394.000000 0.000000 -28551.480248 27.042331 394.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.020000 -28551.480249 27.042331 394.000000 0.000000 -28551.480249 27.042331 394.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001
0.030000 -28551.480250 27.042331 394.000000 0.000000 -28551.480250 27.042331 394.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001
0.040000 -28551.480247 27.042331 394.000000 0.000000 -28551.480247 27.042331 394.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000001
0.050000 -28551.480248 27.042330 394.000000 0.000000 -28551.480248 27.042330 394.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.060000 -28551.127752 27.021920 394.097561 0.097561 -28551.259824 27.029030 393.951220 0.048780 5.414958 nan 6.000000 nan -0.220424
0.070000 -28551.127612 27.021913 394.097561 0.097561 -28551.259688 27.029023 393.951220 0.048780 5.415126 nan 6.000000 nan -0.220560
0.080000 -28551.127471 27.021906 394.097561 0.097561 -28551.259546 27.029015 393.951220 0.048780 5.415086 nan 6.000000 nan -0.220702
0.090000 -28551.127343 27.021899 394.097561 0.097561 -28551.259416 27.029008 393.951220 0.048780 5.414971 nan 6.000000 nan -0.220833
0.100000 -28551.127196 27.021892 394.097561 0.097561 -28551.259269 27.029000 393.951220 0.048780 5.414978 nan 6.000000 nan -0.220979
0.200000 -28550.746879 26.871694 394.512195 0.286105 -28550.239415 26.979395 393.609756 0.143468 -2.972291 4.455965 5.285714 1.643375 -1.240833
0.300000 -28549.714391 26.728525 395.926829 0.465112 -28547.613755 26.973877 392.731707 0.251882 -4.784781 3.181550 7.277778 0.921088 -3.866493
0.400000 -28543.509157 26.714962 399.268293 0.715699 -28539.287389 26.946683 390.756098 0.406923 -5.245227 3.079844 10.575758 1.066918 -12.192859
0.500000 -28535.432612 27.152066 405.682927 1.250580 -28527.511102 27.172379 387.560976 0.602888 -8.327741 4.465716 19.051282 1.799666 -23.969146
0.600000 -28521.757719 27.405727 414.024390 1.706332 -28498.998416 29.140168 382.292683 0.844093 -22.759303 7.887281 31.731707 2.512899 -52.481832
0.700000 -28513.870285 27.390359 424.634146 2.066798 -28484.737955 30.303194 376.292683 1.009856 -29.132330 10.877156 48.341463 3.018360 -66.742293
0.800000 -28499.209046 27.839715 442.000000 2.484341 -28437.022300 32.928368 367.560976 1.098252 -62.186747 16.062596 74.439024 3.528983 -114.457949
0.900000 -28487.642562 28.485238 461.365854 2.633452 -28395.584185 36.500719 357.609756 1.221693 -92.058377 18.447855 103.756098 3.753012 -155.896063
1.000000 -28463.023268 28.163843 486.609756 2.573286 -28297.180752 37.566186 344.658537 1.161690 -165.842516 20.672521 141.951220 3.588082 -254.299496
1.500000 -28361.632181 31.593559 611.731707 2.998379 -27568.438993 71.594685 282.463415 1.473381 -793.193188 59.229670 329.268293 4.331961 -983.041255
2.000000 -28296.131949 30.937959 700.853659 3.230488 -26291.249598 104.902690 235.121951 1.562985 -2004.882351 98.015163 465.731707 4.596927 -2260.230650
2.500000 -28263.781805 31.324952 725.146341 3.236899 -25234.822317 120.842342 213.097561 1.534881 -3028.959488 117.820446 512.048780 4.509874 -3316.657932
3.000000 -28251.488257 31.039232 717.975610 2.919340 -24667.740233 139.006919 204.292683 1.659505 -3583.748024 136.293278 513.682927 4.246152 -3883.740015
3.500000 -28239.035458 31.764538 704.219512 2.933098 -24261.854796 151.152560 198.902439 1.748799 -3977.180662 146.035349 505.317073 4.239972 -4289.625453
4.000000 -28233.632176 32.047090 695.829268 2.744152 -23917.487681 157.018730 194.292683 1.807587 -4316.144495 151.733420 501.536585 4.064735 -4633.992567
4.500000 -28227.027282 31.665229 689.926829 2.678366 -23552.070984 164.936427 189.756098 1.854717 -4674.956298 159.763631 500.170732 4.091172 -4999.409264
5.000000 -28222.195293 31.315863 687.609756 2.666385 -23296.323041 170.533544 186.560976 1.901555 -4925.872252 165.357107 501.048780 4.151102 -5255.157207
6.000000 -28202.251867 32.041517 690.536585 2.500512 -22819.897123 181.801802 180.756098 1.956783 -5382.354744 176.257884 509.780488 3.921721 -5731.583126
7.000000 -28188.360477 32.370990 700.756098 2.451426 -22365.759445 186.363565 175.634146 1.927261 -5822.601031 182.440148 525.121951 3.789297 -6185.720803
8.000000 -28175.151450 32.605318 714.048780 2.601348 -21958.667467 201.745382 171.195122 2.035723 -6216.483983 198.358348 542.853659 3.948072 -6592.812781
9.000000 -28164.786013 32.428451 732.658537 3.001343 -21558.554943 215.165975 166.951220 2.097894 -6606.231070 210.428896 565.707317 4.337759 -6992.925306
10.000000 -28153.719277 32.505841 751.024390 3.219886 -21192.887031 225.397316 163.268293 2.132508 -6960.832246 219.805380 587.756098 4.469788 -7358.593217
11.000000 -28146.513543 32.744516 768.878049 3.064389 -20839.754788 234.388312 159.804878 2.149084 -7306.758756 228.185555 609.073171 4.259049 -7711.725461
12.000000 -28142.388669 32.883417 785.512195 3.227761 -20546.473982 234.162318 156.926829 2.162990 -7595.914687 227.701409 628.585366 4.405370 -8005.006266
13.000000 -28137.855142 33.247939 799.365854 3.232977 -20222.655754 239.251841 153.853659 2.195772 -7915.199387 233.545414 645.512195 4.441644 -8328.824494
14.000000 -28130.826638 33.032744 811.853659 3.247055 -19953.799023 242.418791 151.317073 2.194349 -8177.027615 237.418367 660.536585 4.504076 -8597.681226
15.000000 -28119.892393 33.922656 822.707317 3.434624 -19627.328195 252.174761 148.463415 2.233366 -8492.564198 247.201353 674.243902 4.690647 -8924.152053
16.000000 -28112.211939 34.292148 832.951220 3.731369 -19389.013921 252.468930 146.317073 2.226350 -8723.198018 247.122935 686.634146 4.910263 -9162.466328
17.000000 -28105.672866 34.575634 840.878049 3.874116 -19065.537944 247.243229 143.560976 2.209472 -9040.134922 242.625767 697.317073 5.073297 -9485.942304
18.000000 -28105.065333 35.152981 850.195122 3.942764 -18817.524380 247.823626 141.390244 2.196416 -9287.540953 242.452844 708.804878 5.062562 -9733.955868
19.000000 -28100.936372 35.353487 857.707317 4.006130 -18545.645902 246.688333 139.024390 2.163017 -9555.290470 240.399439 718.682927 5.133515 -10005.834346
20.000000 -28095.817934 35.868257 864.146341 4.085304 -18246.213749 255.450067 136.585366 2.191718 -9849.604185 248.425805 727.560976 5.248931 -10305.266499
22.000000 -28092.316729 36.290761 878.365854 4.010619 -17777.769022 269.761492 132.731707 2.268293 -10314.547707 261.859670 745.634146 5.250175 -10773.711227
24.000000 -28086.212970 37.363860 888.000000 4.024771 -17333.732492 276.941691 128.878049 2.301430 -10752.480478 268.410837 759.121951 5.250690 -11217.747757
26.000000 -28081.540367 37.609927 896.292683 4.028442 -16985.835325 287.635486 126.024390 2.411984 -11095.705042 278.439557 770.268293 5.303246 -11565.644923
28.000000 -28077.830504 38.821694 903.195122 4.064303 -16631.293397 299.711061 123.243902 2.491640 -11446.537108 290.637569 779.951220 5.469756 -11920.186852
30.000000 -28075.611178 39.423521 908.536585 3.850103 -16243.070696 298.306388 120.146341 2.495499 -11832.540482 290.951946 788.390244 5.288146 -12308.409552
35.000000 -28069.983972 41.692573 918.731707 3.971856 -15434.511176 288.288121 113.829268 2.417140 -12635.472796 282.301789 804.902439 5.479764 -13116.969073
40.000000 -28064.863933 44.222211 926.829268 3.921470 -14856.209780 282.740203 109.146341 2.322625 -13208.654153 276.736339 817.682927 5.443663 -13695.270469
45.000000 -28065.493266 46.388860 932.414634 3.941953 -14243.778869 285.386377 104.609756 2.328215 -13821.714397 280.750177 827.804878 5.439156 -14307.701379
50.000000 -28064.977736 49.254601 938.195122 3.978941 -13783.853690 285.564785 101.121951 2.293468 -14281.124046 281.011392 837.073171 5.445001 -14767.626559
60.000000 -28061.609617 54.407777 944.609756 4.229092 -12899.881828 303.686770 94.731707 2.372100 -15161.727789 299.157035 849.878049 5.686762 -15651.598421
70.000000 -28060.346398 59.376047 948.951220 4.340809 -12295.103541 318.899877 90.609756 2.498262 -15765.242857 313.937664 858.341463 5.852622 -16256.376707
80.000000 -28057.386770 64.812988 952.512195 4.423347 -11868.117474 327.869569 87.414634 2.557861 -16189.269296 322.898759 865.097561 5.936740 -16683.362774
90.000000 -28056.691573 70.267695 955.097561 4.432530 -11539.065531 333.620348 84.951220 2.564759 -16517.626042 329.547864 870.146341 5.952204 -17012.414717
100.000000 -28054.695728 75.853165 956.756098 4.423162 -11314.706521 335.260549 83.414634 2.584658 -16739.989207 332.042836 873.341463 5.946470 -17236.773727
125.000000 -28052.912220 91.162919 959.560976 4.399009 -10943.455577 345.066068 80.609756 2.637413 -17109.456643 339.885502 878.951220 5.958080 -17608.024671
150.000000 -28049.320708 107.203751 960.585366 4.444094 -10730.560741 351.649838 79.195122 2.668292 -17318.759967 342.569352 881.390244 6.024329 -17820.919507
175.000000 -28045.909796 122.977752 961.512195 4.417554 -10594.003020 357.467653 78.268293 2.665961 -17451.906777 344.993822 883.243902 6.003737 -17957.477229
200.000000 -28040.294392 139.251421 962.195122 4.449201 -10508.889893 362.565386 77.780488 2.668587 -17531.404499 345.916632 884.414634 6.028183 -18042.590355
250.000000 -28026.993992 172.296804 962.658537 4.475081 -10409.748787 372.273270 77.097561 2.640631 -17617.245205 343.138419 885.560976 6.027078 -18141.731461
300.000000 -28012.279240 205.090989 965.414634 4.463535 -10333.577935 383.821315 76.853659 2.631554 -17678.701305 342.110199 888.560976 6.002850 -18217.902313


==> anc/Fig_3/Fig_3_3/SMASH_config.yaml <==
Version: 1.8 # minimal SMASH version to use with this config file

Logging:
    default: INFO

General:
    Modus: Collider
    Time_Step_Mode: Fixed
    Delta_Time: 0.01
    End_Time: 300.0
    Randomseed: -1
    Nevents: 41

Output:
    Output_Times: [-1.0, 0.0, 0.01, 0.02, 0.03, 0.04, 0.05, 0.06, 0.07, 0.08, 0.09, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0, 4.5, 5.0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 22, 24, 26, 28, 30, 35, 40, 45, 50, 60, 70, 80, 90, 100, 125, 150, 175, 200, 250, 300]
    Particles:
        Format: [Oscar2013]
        Extended: True
        Only_Final: No

Modi:
    Collider:
        Impact:
            Value: 4.6
        Projectile:
            Particles: {2212: 79, 2112: 118} #Gold197
        Target:
            Particles: {2212: 79, 2112: 118} #Gold197

        Sqrtsnn: 200.0
        Fermi_Motion: "frozen"


==> anc/Fig_3/Fig_3_3/SMASH_config_testparticles.yaml <==
Version: 1.8 # minimal SMASH version to use with this config file

Logging:
    default: INFO

General:
    Modus: Collider
    Time_Step_Mode: Fixed
    Delta_Time: 0.01
    Testparticles:  20
    End_Time: 300.0
    Randomseed: -1
    Nevents: 41

Output:
    Output_Times: [-1.0, 0.0, 0.01, 0.02, 0.03, 0.04, 0.05, 0.06, 0.07, 0.08, 0.09, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0, 4.5, 5.0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 22, 24, 26, 28, 30, 35, 40, 45, 50, 60, 70, 80, 90, 100, 125, 150, 175, 200, 250, 300]
    Particles:
        Format: [Oscar2013]
        Extended: True
        Only_Final: No

Modi:
    Collider:
        Impact:
            Value: 4.6
        Projectile:
            Particles: {2212: 79, 2112: 118} #Gold197
        Target:
            Particles: {2212: 79, 2112: 118} #Gold197

        Sqrtsnn: 200.0
        Fermi_Motion: "frozen"


==> anc/Fig_3/Fig_3_3/analysis_SMASH_output.py <==
# modules
import os
#import sys
#import math as ma
import numpy as np
import pandas as pd
#import itertools as it
#from collections import defaultdict


# explanation:
#Get L and N for different time values. First version!
#For example you use a Gold-Gold collision with onlyFinal=off in the
#config.yaml file, timeStep should be e.g. 1fm.
#This script uses MORE than one event.
#Analyses one 'particle_lists.oscar' file.
#Note that lrem calculates the angular momentum indirictly via 'L_rem=L_0-L_sp'!
#In case of a real direct calculation of L_rem I call it L_r here.
#L_r is therefor simply the summed angular momentum of particles that collide or
#have collided.
#
#To use this script, you have to set the PATH and AIM_FILE directly at the beginning
#of the script.




#where to find the data, that has to be read in
PATH = '/home/mmueller/smash/build1/data/0/particle_lists.oscar'
#print(os.getcwd())
#file, where the refined data should be saved
AIM_FILE = 'count_highres.txt'

#print the progress very basically
print('step forward')


# read in the relevant columns of the oscar file in a panda dataframe df
with open(PATH, 'r') as data:
    df = pd.read_csv(data, sep=' ', header=None, usecols=[0,1,2,3,6,7,8,12],
                     dtype=np.float64, skipinitialspace=True,
                     names=['time','rx','ry','rz','px','py','pz','ncoll'],
                     comment='#') 


#print the progress very basically
print('step forward')

#print(df.index)
#print(df.describe())

#define important constants
unit_conv = 5.0677307177 #from fm to GeV^{-1}
## defining a time shortly after the first time of the simulation
##don't need that, because I calculated L0 by index... not by explicit time set
#t_start = -2.042

# functions
# calculating the angular-momentum, having  r in fm
# and p in GeV; ang-mom then is unitless
def ang_mom_y(row):
    return unit_conv*(row['rz']*row['px']-row['rx']*row['pz'])


#create new column, where the angular momentum is saved
df['ly'] = df.apply(ang_mom_y, axis=1)

#print(df)


#print the progress very basically
print('step forward')

#don't need these columns anymore
del df['rx']
del df['ry']
del df['rz']
del df['px']
del df['py']
del df['pz']


#print(df)

#create an event column which is pre-filled with 0
df['event'] = 0

#print(df)
#print(len(df))

#helping list, to seperate the events at the end
cuts = [0]


#print the progress very basically
print('step forward')

#get the index of a new event in cuts
for i in range(1,len(df)):
    if (df.iloc[i,0] < df.iloc[i-1,0]):
        cuts.append(i)

#print(cuts)
N_evts = len(cuts)
#print(N_evts)

#get the first index, that isn't in df anymore, for further seperations in the event column
cuts.append(len(df))
#print(cuts)

#print(df)


#print the progress very basically
print('step forward')

#correctly fill the event column, which has the column index 4
#shift by 1 because event 0 is already correctly filled
for i in range(N_evts-1):
    df.iloc[cuts[i+1]:cuts[i+2],3] = i+1

#print(df)
#print(df.describe())


#print the progress very basically
print('step forward')




########################################################################################
#the totals
df_tot = df.groupby(['event', 'time'])['ly'].sum().reset_index(name='ly_tot')
#print(df_tot)


df_tot_count = df.groupby(['event', 'time'])['ly'].count().reset_index(name='ly_tot_count')
#print(df_tot_count)

ly_tot_mean = df_tot.groupby(['time'])['ly_tot'].mean().reset_index(name='ly_tot_mean')
#print(ly_tot_mean)

ly_tot_count_mean = df_tot_count.groupby(['time'])['ly_tot_count'].mean().reset_index(name='ly_tot_count_mean')
#print(ly_tot_count_mean)


N_timesteps = len(ly_tot_mean)
#print(N_timesteps)

ly_tot_std = df_tot.groupby(['time'])['ly_tot'].std().reset_index(name='ly_tot_std')
#print(ly_tot_std)

ly_tot_count_std = df_tot_count.groupby(['time'])['ly_tot_count'].std().reset_index(name='ly_tot_count_std')
#print(ly_tot_count_std)

ly_tot_sem = df_tot.groupby(['time'])['ly_tot'].sem().reset_index(name='ly_tot_sem')
#print(ly_tot_sem)

ly_tot_count_sem = df_tot_count.groupby(['time'])['ly_tot_count'].sem().reset_index(name='ly_tot_count_sem')
#print(ly_tot_count_sem)

#print the progress very basically
print('step forward')

########################################################################################
#ly_0 can be extracted easier than in the following...
##print(df_tot.loc[df_tot['time']<t_start,:])
#
#df_0 = df_tot.loc[df_tot['time']<t_start,:]
##print(df_0)
#df_0.rename(columns={'ly_tot': 'ly_0'}, inplace=True)
##print(df_0)
#df_0.reset_index(drop=True, inplace=True)
##print(df_0)
#
########################################################################################
#extract ly_0
ly_0_mean = ly_tot_mean.iloc[0,1]
#print(ly_0_mean)

ly_0_std = ly_tot_std.iloc[0,1]
#print(ly_0_std)

ly_0_sem = ly_tot_sem.iloc[0,1]
#print(ly_0_sem)

########################################################################################
#particles without collision... (spectators)

#print(df[df.ncoll.eq(0) & df.pto.eq(0)])
df_sp = df[df.ncoll.eq(0)]

del df_sp['ncoll']

df_sp.reset_index(drop=True, inplace=True)
#print(df_sp)

df_sp_count = df_sp.groupby(['event', 'time'])['ly'].count().reset_index(name='ly_sp_count')
#print(df_sp_count)

df_spe = df_sp.groupby(['event', 'time'])['ly'].sum().reset_index(name='ly_sp')
#print(df_spe)

ly_sp_mean = df_spe.groupby(['time'])['ly_sp'].mean().reset_index(name='ly_sp_mean')
#print(ly_sp_mean)

ly_sp_count_mean = df_sp_count.groupby(['time'])['ly_sp_count'].mean().reset_index(name='ly_sp_count_mean')
#print(ly_sp_count_mean)


ly_sp_std = df_spe.groupby(['time'])['ly_sp'].std().reset_index(name='ly_sp_std')
#print(ly_sp_std)

ly_sp_count_std = df_sp_count.groupby(['time'])['ly_sp_count'].std().reset_index(name='ly_sp_count_std')
#print(ly_sp_count_std)

ly_sp_sem = df_spe.groupby(['time'])['ly_sp'].sem().reset_index(name='ly_sp_sem')
#print(ly_sp_sem)

ly_sp_count_sem = df_sp_count.groupby(['time'])['ly_sp_count'].sem().reset_index(name='ly_sp_count_sem')
#print(ly_sp_count_sem)

#print the progress very basically
print('step forward')

########################################################################################
#particles with collision... ("remainers")

#print(df[df.ncoll.ne(0) & df.pto.ne(0)])
df_r = df[df.ncoll.ne(0)]

del df_r['ncoll']

df_r.reset_index(drop=True, inplace=True)
#print(df_r)

df_re = df_r.groupby(['event', 'time'])['ly'].sum().reset_index(name='ly_r')
#print(df_re)

df_r_count = df_r.groupby(['event', 'time'])['ly'].count().reset_index(name='ly_r_count')
#print(df_r_count)

ly_r_mean = df_re.groupby(['time'])['ly_r'].mean().reset_index(name='ly_r_mean')
#print(ly_r_mean)

ly_r_count_mean = df_r_count.groupby(['time'])['ly_r_count'].mean().reset_index(name='ly_r_count_mean')
#print(ly_r_count_mean)

ly_r_std = df_re.groupby(['time'])['ly_r'].std().reset_index(name='ly_r_std')
#print(ly_r_std)

ly_r_count_std = df_r_count.groupby(['time'])['ly_r_count'].std().reset_index(name='ly_r_count_std')
#print(ly_r_count_std)

ly_r_sem = df_re.groupby(['time'])['ly_r'].sem().reset_index(name='ly_r_sem')
#print(ly_r_sem)

ly_r_count_sem = df_r_count.groupby(['time'])['ly_r_count'].sem().reset_index(name='ly_r_count_sem')
#print(ly_r_count_sem)

#print the progress very basically
print('step forward')

########################################################################################
#l_rem=l_0-l_sp without errors...


ly_rem_mean = ly_sp_mean.copy()

ly_rem_mean.rename(columns={'ly_sp_mean': 'ly_rem_mean'}, inplace=True)
#l0-lsp don't get confused due to renaming... look at line before and after!
ly_rem_mean['ly_rem_mean']=-ly_rem_mean['ly_rem_mean']+ly_0_mean
#print(ly_rem_mean)
#print(ly_r_mean)

#print the progress very basically
print('step forward')

########################################################################################
#print(type(ly_r_mean.iloc[0,0]))


#starting time, where ly_r has its first value
t_coll = ly_r_mean.iloc[0,0]

#print(type(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index))
#print(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index.values)
#print(type(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index.values))
#print(int(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index.values))

#index from ly_rem_mean, where ly_r time starts (when the first collision took place (t_coll))
indx_t_coll = int(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index.values)

#print(ly_rem_mean.iloc[indx_t_coll:,:])


###don't need the following, because later I made lr and lrem comparable in printing out
###0.0 for lr for the times before collision
##here make lr and lrem comparable in deleting the first rows of lrem
#ly_rem_mean_comp = ly_rem_mean.iloc[indx_t_coll:,:]
#ly_rem_mean_comp.reset_index(drop=True, inplace=True)


#print(ly_rem_mean_comp)
#print(len(ly_rem_mean_comp))
#print(ly_rem_mean_comp.iloc[4,1])
#print(type(ly_rem_mean_comp.iloc[4,1]))



#print the progress very basically
print('step forward')

#loop to write the refined data in the output table file
for i in range(N_timesteps):
    f = open(AIM_FILE, 'a')
    if i == 0:
        f.write('#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem '\
                'Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem\n')

    #first column: time
    f.write('%f ' %ly_tot_mean.iloc[i,0])
    #ltot
    f.write('%f ' %ly_tot_mean.iloc[i,1])
    f.write('%f ' %ly_tot_sem.iloc[i,1])
    f.write('%f ' %ly_tot_count_mean.iloc[i,1])
    f.write('%f ' %ly_tot_count_sem.iloc[i,1])
    #lsp
    f.write('%f ' %ly_sp_mean.iloc[i,1])
    f.write('%f ' %ly_sp_sem.iloc[i,1])
    f.write('%f ' %ly_sp_count_mean.iloc[i,1])
    f.write('%f ' %ly_sp_count_sem.iloc[i,1])


    #lr
    if i < indx_t_coll:
        zerro = 0.0
        f.write('%f ' %zerro)
        f.write('%f ' %zerro)
        f.write('%f ' %zerro)
        f.write('%f ' %zerro)
    else:
        f.write('%f ' %ly_r_mean.iloc[i-indx_t_coll,1])
        f.write('%f ' %ly_r_sem.iloc[i-indx_t_coll,1])
        f.write('%f ' %ly_r_count_mean.iloc[i-indx_t_coll,1])
        f.write('%f ' %ly_r_count_sem.iloc[i-indx_t_coll,1])


    #lrem
    f.write('%f\n' %ly_rem_mean.iloc[i,1])

    #print the progress very basically
    print('step forward')

    f.close()




==> anc/Fig_3/Fig_3_3/count_L_time_200_test.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-2.000090 -9363676.531550 3327.036856 7880.000000 0.000000 -9363676.531550 3327.036856 7880.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -9363683.001607 3327.429826 7906.000000 9.650247 -9363626.179743 3305.525594 7877.181818 0.748552 -69.448944 64.230688 35.222222 11.540722 -50.351807
10.000000 -9355227.611755 3208.917481 88524.090909 224.895065 -7704019.257504 28407.813654 2900.090909 13.048479 -1651208.354251 28664.835950 85624.000000 229.809724 -1659657.274046
20.000000 -9355245.935269 3210.569597 91099.181818 230.258109 -7465365.614835 28105.982988 2759.090909 12.854044 -1889880.320434 28273.430219 88340.090909 233.481222 -1898310.916715
30.000000 -9355008.686165 3143.633450 93569.272727 242.332120 -7289535.536376 30056.542618 2665.090909 13.146347 -2065473.149790 29818.724779 90904.181818 245.932800 -2074140.995174
40.000000 -9354988.519694 3110.507617 96131.000000 266.000068 -7136012.527925 32653.091309 2584.636364 14.407241 -2218975.991769 32415.101898 93546.363636 271.872673 -2227664.003625
50.000000 -9354858.250359 3081.321329 98927.000000 293.671833 -7007135.360269 32028.631317 2518.363636 14.019644 -2347722.890090 31891.275263 96408.636364 299.142844 -2356541.171281
60.000000 -9354669.438728 3033.891615 101656.272727 298.031606 -6888531.619383 30415.640900 2457.636364 13.156590 -2466137.819345 30483.570022 99198.636364 304.006707 -2475144.912167
70.000000 -9354710.961152 3030.107760 104271.545455 313.636105 -6767971.050086 29934.594343 2399.818182 13.342222 -2586739.911066 29953.980762 101871.727273 319.905557 -2595705.481464
80.000000 -9354452.566635 3006.688104 106546.454545 319.050790 -6666419.418357 30871.861939 2350.272727 13.990315 -2688033.148278 30714.638661 104196.181818 326.121277 -2697257.113193
90.000000 -9354126.556232 2966.047202 108457.636364 315.630488 -6559632.335151 29583.898518 2301.818182 12.956443 -2794494.221081 29565.687335 106155.818182 321.922402 -2804044.196399
100.000000 -9354052.854042 2909.204249 109982.181818 317.483280 -6469339.170595 29069.708401 2260.454545 13.119980 -2884713.683447 29257.156255 107721.727273 323.947361 -2894337.360955
110.000000 -9353948.898246 2934.877290 111231.909091 323.933367 -6382120.097019 31091.353163 2221.727273 13.750432 -2971828.801226 31480.186550 109010.181818 330.426524 -2981556.434531
120.000000 -9353837.350382 2950.935419 112232.181818 322.343121 -6298998.007805 29162.982516 2185.545455 12.942083 -3054839.342578 29282.595377 110046.636364 328.774619 -3064678.523745
130.000000 -9353620.168424 2944.116389 113099.000000 327.329081 -6207396.516105 31028.681237 2147.000000 13.676789 -3146223.652319 31102.626016 110952.000000 334.458504 -3156280.015445
140.000000 -9353568.526375 2979.007955 113826.454545 327.380745 -6126818.583031 28918.298937 2112.818182 13.111978 -3226749.943345 29043.790334 111713.636364 333.921963 -3236857.948519
150.000000 -9353312.585419 2965.303512 114466.909091 321.777350 -6046059.608523 30653.190533 2078.181818 13.307427 -3307252.976896 30675.990299 112388.727273 327.679280 -3317616.923027
160.000000 -9353252.681146 2984.230360 115028.363636 317.752799 -5974215.740164 33301.544622 2049.272727 14.192246 -3379036.940981 33417.706900 112979.090909 324.936594 -3389460.791386
170.000000 -9353077.827691 2995.845546 115541.363636 316.821122 -5910320.160543 33449.146044 2023.909091 14.180944 -3442757.667148 33608.559051 113517.454545 323.923935 -3453356.371007
180.000000 -9352937.684298 3003.853295 116002.181818 318.312734 -5850260.481627 34836.010117 1999.000000 15.034506 -3502677.202671 34909.306827 114003.181818 325.894847 -3513416.049923
190.000000 -9352772.486470 3000.368134 116430.181818 320.791034 -5787753.697853 35846.960340 1974.090909 15.561289 -3565018.788617 35917.278736 114456.090909 328.295140 -3575922.833697
200.000000 -9352696.636585 2994.933580 116796.818182 324.599664 -5730013.434703 37433.218653 1951.181818 15.907013 -3622683.201882 37477.511449 114845.636364 332.226272 -3633663.096847
210.000000 -9352622.884780 2930.460943 117142.909091 329.233751 -5668391.763796 38974.790904 1927.272727 16.068089 -3684231.120984 39051.693897 115215.636364 335.472131 -3695284.767754
220.000000 -9352582.425787 2926.577145 117479.363636 333.122044 -5613614.275969 38834.727203 1905.000000 15.976688 -3738968.149819 38908.773642 115574.363636 339.742423 -3750062.255581
230.000000 -9352475.511584 2958.123086 117773.181818 331.886887 -5563538.460048 39318.651549 1885.545455 16.159075 -3788937.051536 39470.429868 115887.636364 337.506694 -3800138.071501
240.000000 -9352442.702324 2971.758315 118030.272727 338.221232 -5504337.492153 40629.115126 1862.727273 16.439471 -3848105.210171 40835.174990 116167.545455 343.668031 -3859339.039397
250.000000 -9352421.315700 2972.374379 118260.181818 336.600919 -5449320.239678 40596.667285 1841.727273 16.229093 -3903101.076022 40994.551657 116418.454545 341.873192 -3914356.291872
260.000000 -9352436.053623 2956.928971 118497.363636 337.138096 -5396414.545130 42344.805406 1821.454545 16.970222 -3956021.508493 42695.614601 116675.909091 343.100236 -3967261.986420
270.000000 -9352371.470616 2986.314545 118726.000000 341.265959 -5350464.029744 41256.029981 1804.363636 16.539360 -4001907.440871 41631.871252 116921.636364 346.443916 -4013212.501805
280.000000 -9352331.931029 3014.794453 118915.454545 338.940927 -5304676.283956 41244.635481 1787.090909 16.430822 -4047655.647073 41573.562552 117128.363636 344.253217 -4059000.247593
290.000000 -9352225.637621 3027.978892 119095.545455 342.213526 -5260175.327491 43184.497711 1770.545455 17.111593 -4092050.310130 43440.547328 117325.000000 347.626315 -4103501.204059
300.000000 -9352163.663341 3050.692655 119280.727273 343.249660 -5215630.688539 45424.363961 1754.545455 18.015329 -4136532.974802 45628.183736 117526.181818 349.723964 -4148045.843011
310.000000 -9352071.183696 3073.548163 119438.727273 348.975229 -5173651.359227 46573.878209 1739.272727 18.432230 -4178419.824469 46682.480056 117699.454545 354.906040 -4190025.172323
320.000000 -9351981.743908 3067.177746 119606.000000 349.324881 -5134455.385209 48102.292499 1724.272727 18.664059 -4217526.358699 48350.950300 117881.727273 355.106977 -4229221.146341
330.000000 -9351897.695543 3047.198276 119768.545455 347.685290 -5091093.859873 48380.344536 1708.272727 18.668929 -4260803.835670 48640.304878 118060.272727 353.738915 -4272582.671677
340.000000 -9351828.246012 3054.267481 119908.727273 346.495076 -5050974.071697 49853.234421 1693.272727 18.940141 -4300854.174314 50275.970097 118215.454545 352.935157 -4312702.459853
350.000000 -9351719.368224 3068.586854 120032.090909 344.492023 -5011985.477787 47859.906226 1679.545455 18.284302 -4339733.890437 48377.218777 118352.545455 350.172071 -4351691.053763
360.000000 -9351584.710326 3080.919104 120144.727273 342.755043 -4970028.859242 49043.314293 1664.272727 18.663085 -4381555.851084 49536.558447 118480.454545 348.924409 -4393647.672308
370.000000 -9351486.089213 3095.092449 120257.090909 341.282806 -4933772.325224 48853.771644 1650.727273 18.689370 -4417713.763989 49384.068773 118606.363636 347.266763 -4429904.206326
380.000000 -9351461.925116 3088.262399 120362.090909 341.275401 -4893135.949178 49686.476981 1636.454545 18.925867 -4458325.975938 50214.319958 118725.636364 347.346599 -4470540.582372
390.000000 -9351318.619896 3096.143742 120462.636364 343.759886 -4856854.038812 50206.383879 1623.636364 19.086536 -4494464.581084 50739.961351 118839.000000 349.575717 -4506822.492738
400.000000 -9351127.981223 3071.991437 120553.727273 342.540803 -4821926.933275 49769.258471 1611.000000 18.562915 -4529201.047948 50384.089544 118942.727273 348.373470 -4541749.598274
410.000000 -9351160.088046 3075.748229 120654.454545 342.318017 -4790341.482850 49341.617639 1600.090909 18.606673 -4560818.605195 49910.471772 119054.363636 348.169611 -4573335.048700
420.000000 -9351097.994311 3066.098614 120747.636364 341.319612 -4760064.880031 48993.773606 1589.363636 18.344319 -4591033.114280 49592.593710 119158.272727 347.192194 -4603611.651519
430.000000 -9351061.998442 3089.815391 120848.363636 339.582344 -4729363.038210 50083.733762 1578.272727 18.502133 -4621698.960232 50700.616486 119270.090909 345.440679 -4634313.493340
440.000000 -9351032.316742 3097.877661 120940.363636 336.726252 -4698104.607019 49530.112355 1567.272727 18.167449 -4652927.709723 50151.720485 119373.090909 342.490888 -4665571.924531
450.000000 -9350951.283997 3132.630463 121019.909091 333.972929 -4667182.409887 48520.716898 1556.000000 17.722097 -4683768.874110 49249.827463 119463.909091 339.616855 -4696494.121662
460.000000 -9350935.033433 3152.355624 121103.454545 333.005388 -4636692.864245 48435.305428 1545.454545 17.761738 -4714242.169188 49318.410366 119558.000000 338.851885 -4726983.667305
470.000000 -9350950.849735 3172.748280 121179.272727 334.087416 -4602840.619901 48326.783791 1533.818182 17.696850 -4748110.229834 49168.495238 119645.454545 339.910479 -4760835.911649
480.000000 -9350941.568256 3191.044758 121247.000000 334.528406 -4573002.332428 49133.930155 1522.818182 17.902675 -4777939.235828 50001.240550 119724.181818 340.146541 -4790674.199122
490.000000 -9350963.773373 3199.436754 121316.363636 337.664445 -4545092.565993 48966.466875 1512.636364 17.662633 -4805871.207380 49850.688672 119803.727273 343.029262 -4818583.965557
500.000000 -9350953.989965 3226.573418 121379.909091 336.850964 -4507598.703539 51514.189720 1500.181818 18.475447 -4843355.286426 52491.342588 119879.727273 342.057414 -4856077.828011
510.000000 -9350941.891367 3221.776078 121436.454545 335.628538 -4481654.669904 51883.688924 1490.727273 18.663572 -4869287.221463 52916.785394 119945.727273 341.526309 -4882021.861646
520.000000 -9350970.505665 3234.539541 121495.000000 335.687977 -4454220.855594 51363.828712 1481.727273 18.406072 -4896749.650071 52480.149023 120013.272727 341.061101 -4909455.675956
530.000000 -9350991.132533 3263.548494 121548.272727 335.794258 -4427050.910607 51415.453507 1472.181818 18.298444 -4923940.221926 52605.688021 120076.090909 340.547699 -4936625.620943
540.000000 -9351001.056824 3290.581869 121599.727273 335.689632 -4403766.966910 50580.027568 1464.181818 18.213790 -4947234.089913 51813.716892 120135.545455 340.167402 -4959909.564639
550.000000 -9351023.136916 3294.850627 121645.000000 335.524528 -4376981.692646 49643.101948 1454.818182 17.911306 -4974041.444270 50904.850585 120190.181818 340.130157 -4986694.838904
560.000000 -9350965.848442 3310.721923 121694.454545 333.153892 -4349562.462482 49162.206112 1445.363636 17.582157 -5001403.385960 50554.956558 120249.090909 338.051380 -5014114.069068
570.000000 -9350954.046472 3327.082225 121741.363636 333.287271 -4323799.707764 47830.987345 1436.636364 17.113138 -5027154.338708 49245.820563 120304.727273 337.783338 -5039876.823786
580.000000 -9350906.899688 3364.492050 121782.909091 331.974491 -4307608.181432 48014.303602 1430.545455 17.143440 -5043298.718256 49441.430674 120352.363636 336.241858 -5056068.350118
590.000000 -9350923.994944 3392.013433 121823.000000 331.250935 -4283970.685401 47654.144501 1422.363636 16.945513 -5066953.309543 49122.406774 120400.636364 335.147465 -5079705.846149
600.000000 -9350858.689858 3402.326026 121861.545455 331.292548 -4259384.696672 46483.143427 1414.000000 16.556789 -5091473.993185 47847.793584 120447.545455 334.783821 -5104291.834878
610.000000 -9350821.541797 3418.561247 121900.727273 330.479874 -4239918.817826 46610.666269 1407.272727 16.502392 -5110902.723971 48014.828055 120493.454545 333.744005 -5123757.713724
620.000000 -9350785.925953 3411.287177 121936.909091 329.416632 -4218799.555332 46834.211373 1400.090909 16.571857 -5131986.370621 48269.514968 120536.818182 332.494834 -5144876.976218
630.000000 -9350756.058435 3420.739074 121968.000000 330.326890 -4199428.672568 46827.020192 1393.090909 16.605286 -5151327.385867 48336.889541 120574.909091 333.162626 -5164247.858982
640.000000 -9350745.361596 3449.497610 121999.818182 330.951598 -4180504.759565 46652.904834 1386.090909 16.467298 -5170240.602030 48093.032998 120613.727273 333.271582 -5183171.771985
650.000000 -9350768.863769 3464.293621 122036.545455 334.407383 -4163581.572834 45849.729914 1379.909091 16.216969 -5187187.290935 47328.507032 120656.636364 336.408255 -5200094.958716
660.000000 -9350786.502396 3459.720509 122065.181818 334.658763 -4138910.752463 46635.544158 1371.272727 16.451632 -5211875.749933 48072.869029 120693.909091 336.728929 -5224765.779087
670.000000 -9350876.985631 3448.519401 122095.909091 334.944350 -4117306.735864 45399.166685 1364.272727 16.109901 -5233570.249767 46833.582026 120731.636364 337.032889 -5246369.795686
680.000000 -9350812.532056 3456.533964 122122.090909 334.234742 -4096149.977301 44363.557464 1357.545455 15.901037 -5254662.554755 45836.247860 120764.545455 336.177939 -5267526.554249
690.000000 -9350825.466903 3469.167259 122147.818182 334.275548 -4074651.997278 45314.522570 1350.363636 16.107747 -5276173.469625 46824.536235 120797.454545 335.704290 -5289024.534272
700.000000 -9350836.709604 3460.188982 122178.090909 334.890252 -4054926.566732 45900.737097 1343.909091 16.161376 -5295910.142871 47455.351389 120834.181818 336.439264 -5308749.964818
710.000000 -9350855.440595 3468.673068 122207.090909 334.183468 -4038000.115649 44815.358388 1338.272727 15.753263 -5312855.324946 46343.284213 120868.818182 335.896760 -5325676.415901
720.000000 -9350832.491826 3471.392572 122232.545455 333.568185 -4021337.626155 45895.405823 1332.545455 16.060886 -5329494.865670 47376.600940 120900.000000 335.341346 -5342338.905395
730.000000 -9350856.489748 3460.162187 122254.090909 332.915972 -4000325.349017 44150.444993 1325.272727 15.529497 -5350531.140732 45687.848240 120928.818182 334.970496 -5363351.182533
740.000000 -9350934.561065 3457.621494 122280.272727 333.836816 -3985079.161737 44445.891487 1320.090909 15.682332 -5365855.399327 45972.587334 120960.181818 335.432226 -5378597.369813
750.000000 -9350977.456754 3439.585622 122302.818182 333.170959 -3967454.495800 44622.269002 1313.727273 15.679802 -5383522.960953 46157.494905 120989.090909 334.616890 -5396222.035750
760.000000 -9351008.243526 3428.956839 122323.363636 333.504975 -3948609.174467 45621.774594 1307.454545 16.020080 -5402399.069059 47184.076539 121015.909091 335.035886 -5415067.357083
770.000000 -9351040.873549 3424.084517 122347.545455 333.057199 -3931291.134381 45230.928875 1301.727273 15.914596 -5419749.739168 46864.675177 121045.818182 334.201431 -5432385.397169
780.000000 -9351052.841242 3408.772558 122369.000000 333.457262 -3915576.929583 46162.025170 1296.545455 16.086902 -5435475.911658 47824.285051 121072.454545 334.359234 -5448099.601967
790.000000 -9351099.063824 3415.794698 122389.090909 332.981066 -3901137.399081 46500.326158 1291.454545 16.225325 -5449961.664743 48178.544056 121097.636364 333.944341 -5462539.132469
800.000000 -9351119.719111 3425.228413 122407.090909 332.779738 -3881853.002827 47666.695928 1284.909091 16.602549 -5469266.716284 49372.030386 121122.181818 333.932160 -5481823.528723
810.000000 -9351142.579081 3442.550725 122428.000000 333.448892 -3870334.259380 48020.547793 1281.272727 16.657016 -5480808.319701 49726.466108 121146.727273 334.725616 -5493342.272170
820.000000 -9351110.463209 3456.132772 122449.090909 333.967866 -3855224.829191 47779.040720 1276.181818 16.603296 -5495885.634019 49539.226856 121172.909091 334.985738 -5508451.702359
830.000000 -9351131.277179 3468.170483 122467.727273 333.523642 -3839611.075276 47791.877536 1270.818182 16.727125 -5511520.201903 49539.829378 121196.909091 334.738553 -5524065.456274
840.000000 -9351148.643145 3479.027345 122484.909091 333.164918 -3825256.184449 47358.669018 1266.363636 16.680567 -5525892.458696 49094.383327 121218.545455 334.296177 -5538420.347101
850.000000 -9351190.907983 3477.019673 122500.818182 333.189512 -3810784.010348 46938.366981 1261.636364 16.521761 -5540406.897635 48692.413886 121239.181818 334.345298 -5552892.521202
860.000000 -9351246.503098 3485.244001 122516.545455 332.801015 -3794078.465464 46460.554351 1256.454545 16.446256 -5557168.037634 48211.441752 121260.090909 334.020915 -5569598.066086
870.000000 -9351252.842827 3481.286503 122529.454545 333.024634 -3778951.756755 45970.953696 1251.545455 16.391996 -5572301.086071 47704.061162 121277.909091 334.117085 -5584724.774795
880.000000 -9351214.789118 3489.610463 122543.636364 333.428724 -3762004.216138 47290.413738 1245.454545 16.627668 -5589210.572980 49133.714870 121298.181818 334.589893 -5601672.315412
890.000000 -9351231.316943 3493.313767 122559.000000 333.956339 -3748534.709794 47654.789127 1240.636364 16.761033 -5602696.607149 49491.259702 121318.363636 335.057424 -5615141.821756
900.000000 -9351257.601954 3494.962041 122571.636364 334.538061 -3732525.748736 47352.501164 1235.272727 16.685372 -5618731.853218 49203.502479 121336.363636 335.741818 -5631150.782814
910.000000 -9351272.308145 3493.790509 122586.000000 334.784816 -3721236.183452 46205.692286 1231.454545 16.432984 -5630036.124693 48047.191188 121354.545455 336.007099 -5642440.348098
920.000000 -9351279.797307 3495.899057 122598.090909 335.211181 -3708076.358527 46821.170316 1226.909091 16.688839 -5643203.438780 48604.788972 121371.181818 336.533878 -5655600.173023
930.000000 -9351316.972645 3500.458086 122613.636364 335.847267 -3692511.679008 47594.407693 1221.727273 17.012878 -5658805.293637 49311.567700 121391.909091 337.511305 -5671164.852542
940.000000 -9351343.203633 3509.105643 122627.545455 335.949871 -3674346.187504 47075.372037 1215.727273 16.924480 -5676997.016128 48759.208220 121411.818182 337.664810 -5689330.344046
950.000000 -9351365.286481 3512.012742 122639.545455 336.869043 -3660942.063846 46045.588691 1211.181818 16.665052 -5690423.222635 47756.996705 121428.363636 338.510891 -5702734.467704
960.000000 -9351376.644600 3525.758598 122650.818182 336.601378 -3649420.149550 46719.550754 1207.454545 16.857350 -5701956.495049 48420.133837 121443.363636 338.204330 -5714256.382000
970.000000 -9351397.304301 3535.877933 122664.181818 335.102937 -3634902.037933 46771.095954 1203.000000 16.859850 -5716495.266368 48456.025515 121461.181818 337.100843 -5728774.493617
980.000000 -9351431.743852 3547.840841 122674.818182 334.446920 -3623295.291951 45662.708530 1199.000000 16.654238 -5728136.451901 47311.726499 121475.818182 336.472850 -5740381.239599
990.000000 -9351441.663683 3540.025023 122686.818182 334.012189 -3615374.404305 45710.662590 1196.363636 16.666391 -5736067.259378 47386.588798 121490.454545 335.815841 -5748302.127245
1000.000000 -9351473.352749 3543.539398 122694.636364 334.322089 -3604568.623758 45061.254196 1192.636364 16.498635 -5746904.728990 46777.144438 121502.000000 335.843660 -5759107.907792
1010.000000 -9351478.179740 3553.352828 122702.545455 334.187655 -3593350.864893 45421.874456 1188.545455 16.647885 -5758127.314847 47114.127327 121514.000000 335.700597 -5770325.666657
1020.000000 -9351557.047703 3561.220202 122712.181818 334.751762 -3581105.142698 44929.778399 1184.545455 16.604689 -5770451.905006 46630.656224 121527.636364 336.103049 -5782571.388852
1030.000000 -9351597.204109 3592.654347 122724.818182 335.416426 -3570821.225252 45420.823106 1181.000000 16.635122 -5780775.978858 47190.419372 121543.818182 336.426159 -5792855.306298
1040.000000 -9351622.157256 3593.239983 122738.000000 335.174066 -3558902.899018 45062.372837 1177.090909 16.550449 -5792719.258238 46906.521784 121560.909091 336.258733 -5804773.632532
1050.000000 -9351683.715383 3606.158735 122746.000000 335.678201 -3547622.258169 44664.044962 1173.363636 16.506898 -5804061.457214 46456.022810 121572.636364 336.867448 -5816054.273381
1060.000000 -9351746.460616 3622.204937 122754.454545 335.953686 -3537459.015950 44965.061309 1170.000000 16.688047 -5814287.444666 46721.608925 121584.454545 337.215560 -5826217.515600
1070.000000 -9351777.128151 3638.781018 122765.090909 335.467122 -3528769.751954 45212.297569 1167.090909 16.788229 -5823007.376198 46959.384911 121598.000000 337.037791 -5834906.779596
1080.000000 -9351793.291370 3650.409187 122774.727273 336.481233 -3514790.419289 45196.761865 1162.636364 16.797875 -5837002.872080 46952.247720 121612.090909 338.094969 -5848886.112260
1090.000000 -9351854.151213 3662.851124 122784.090909 335.516900 -3504998.216040 45353.469280 1159.545455 16.848180 -5846855.935173 47127.329538 121624.545455 336.902882 -5858678.315510
1100.000000 -9351891.759966 3674.066044 122795.909091 335.238516 -3495736.519544 45594.027820 1156.545455 16.837385 -5856155.240422 47425.732842 121639.363636 336.565981 -5867940.012006
1110.000000 -9351942.688367 3677.276796 122806.181818 336.530718 -3482668.736803 45163.677525 1152.636364 16.682747 -5869273.951565 47002.293742 121653.545455 337.571416 -5881007.794747
1120.000000 -9351992.449062 3688.618288 122814.363636 337.435900 -3471866.813723 44714.390458 1148.909091 16.540009 -5880125.635339 46647.221407 121665.454545 338.659802 -5891809.717827
1130.000000 -9352039.998952 3700.797300 122823.727273 337.330997 -3460889.159688 45409.346847 1145.545455 16.668077 -5891150.839263 47417.995964 121678.181818 338.483726 -5902787.371862
1140.000000 -9352052.158675 3711.139558 122833.454545 337.157728 -3451919.252260 45263.453452 1142.818182 16.642125 -5900132.906415 47251.880493 121690.636364 338.426983 -5911757.279290
1150.000000 -9352106.408524 3726.071906 122843.363636 337.997103 -3439883.601749 45065.942559 1139.000000 16.618719 -5912222.806775 46983.910680 121704.363636 339.187861 -5923792.929801
1160.000000 -9352141.001811 3731.545845 122852.181818 337.987811 -3431189.223420 45710.419993 1136.000000 16.730484 -5920951.778391 47616.765735 121716.181818 339.342890 -5932487.308130
1170.000000 -9352170.482610 3750.718728 122859.454545 337.813649 -3419235.729689 46639.617081 1132.454545 16.934292 -5932934.752920 48597.522986 121727.000000 339.094704 -5944440.801861
1180.000000 -9352197.168063 3759.999818 122867.545455 338.821282 -3410619.565137 47755.976247 1129.818182 17.294149 -5941577.602925 49727.863153 121737.727273 340.156116 -5953056.966413
1190.000000 -9352209.302784 3766.467512 122877.818182 338.299781 -3401430.572325 46604.242898 1127.000000 16.995186 -5950778.730459 48593.449412 121750.818182 339.719478 -5962245.959225
1200.000000 -9352215.833223 3782.817563 122888.545455 338.302027 -3392462.529302 47026.236359 1124.272727 17.152308 -5959753.303920 49039.851077 121764.272727 339.905016 -5971214.002247
1210.000000 -9352215.500893 3788.724123 122899.272727 338.100041 -3381692.536103 46189.233219 1121.000000 17.082154 -5970522.964790 48189.321316 121778.272727 339.910071 -5981983.995447
1220.000000 -9352251.704658 3801.525830 122905.818182 338.392183 -3373943.637536 45184.520288 1118.545455 16.806040 -5978308.067122 47241.427034 121787.272727 340.314509 -5989732.894014
1230.000000 -9352277.308750 3820.108836 122915.181818 338.481578 -3366446.904315 45885.578585 1116.272727 16.974361 -5985830.404435 47960.695169 121798.909091 340.300815 -5997229.627235
1240.000000 -9352281.718492 3837.849888 122920.545455 338.309658 -3356926.801053 47439.403686 1113.181818 17.388511 -5995354.917439 49522.239168 121807.363636 340.231907 -6006749.730497
1250.000000 -9352301.851667 3863.866334 122926.909091 338.183825 -3349346.828501 46591.547972 1110.454545 17.129116 -6002955.023166 48691.975251 121816.454545 340.190331 -6014329.703049
1260.000000 -9352343.262870 3871.899783 122938.000000 338.378674 -3340872.936752 46227.300877 1107.636364 16.913294 -6011470.326118 48338.320570 121830.363636 340.244385 -6022803.594798
1270.000000 -9352378.663165 3890.779879 122944.727273 339.375552 -3333769.214548 46007.183416 1105.181818 16.796546 -6018609.448618 48167.415795 121839.545455 341.070384 -6029907.317002
1280.000000 -9352379.699168 3917.357748 122951.090909 339.197354 -3322615.453821 45930.264923 1101.272727 16.720206 -6029764.245347 48053.862134 121849.818182 340.847628 -6041061.077729
1290.000000 -9352414.846444 3933.024307 122959.000000 338.764949 -3316399.616522 46466.662717 1099.090909 16.930046 -6036015.229922 48603.020505 121859.909091 340.453159 -6047276.915028
1300.000000 -9352435.955988 3941.137038 122966.545455 338.808457 -3310796.978602 46667.817383 1097.363636 17.005493 -6041638.977386 48782.727377 121869.181818 340.550832 -6052879.552948
1310.000000 -9352470.120387 3955.097995 122972.272727 339.094626 -3304656.226818 46446.626472 1095.272727 16.869602 -6047813.893569 48598.514089 121877.000000 340.698961 -6059020.304732
1320.000000 -9352481.798423 3968.968244 122976.727273 338.833724 -3298389.563731 46139.744753 1093.363636 16.822211 -6054092.234691 48255.896038 121883.363636 340.527085 -6065286.967819
1330.000000 -9352491.875002 3983.153070 122981.818182 338.799158 -3289508.510457 46261.465972 1090.727273 16.856664 -6062983.364545 48347.770324 121891.090909 340.447552 -6074168.021093
1340.000000 -9352517.918965 4009.833842 122988.636364 338.886043 -3281509.852550 46008.373708 1088.090909 16.800138 -6071008.066416 48107.462166 121900.545455 340.469712 -6082166.679000
1350.000000 -9352553.209319 4021.552931 122993.454545 338.550422 -3274068.421394 46227.592393 1085.545455 16.769758 -6078484.787926 48331.377523 121907.909091 339.854339 -6089608.110156
1360.000000 -9352579.056856 4035.951416 122997.636364 338.338515 -3264115.154169 45341.691888 1082.636364 16.641281 -6088463.902687 47380.351077 121915.000000 339.971282 -6099561.377381
1370.000000 -9352651.358020 4056.098717 123003.909091 337.850248 -3258481.800265 45559.731138 1080.818182 16.679229 -6094169.557755 47602.942959 121923.090909 339.664553 -6105194.731285
1380.000000 -9352697.166683 4068.065647 123011.181818 337.355890 -3250690.445239 45073.683164 1078.181818 16.583572 -6102006.721444 47115.561791 121933.000000 339.356503 -6112986.086311
1390.000000 -9352739.610691 4099.037624 123016.636364 337.292597 -3242774.821822 44345.928293 1075.545455 16.373684 -6109964.788869 46455.134391 121941.090909 339.058200 -6120901.709727
1400.000000 -9352782.219363 4126.010010 123024.090909 337.256349 -3235748.284555 44449.252121 1073.545455 16.378125 -6117033.934808 46572.438369 121950.545455 338.908740 -6127928.246995
1410.000000 -9352808.102359 4153.190235 123031.000000 336.823396 -3228710.182817 43943.900012 1071.090909 16.344281 -6124097.919543 46034.597351 121959.909091 338.455354 -6134966.348733
1420.000000 -9352869.010511 4179.927360 123036.545455 336.369504 -3223421.093828 43292.259181 1069.363636 16.170834 -6129447.916683 45435.626539 121967.181818 337.823456 -6140255.437722
1430.000000 -9352917.643169 4200.187926 123045.545455 336.997906 -3220051.974515 43201.831828 1068.000000 16.142547 -6132865.668654 45345.217658 121977.545455 338.568171 -6143624.557035
1440.000000 -9352934.735163 4223.617044 123050.727273 337.259061 -3214717.130235 43085.709496 1066.090909 16.128154 -6138217.604928 45239.400365 121984.636364 338.743005 -6148959.401315
1450.000000 -9352956.423658 4240.984141 123055.272727 336.982549 -3208872.010509 43270.128886 1064.181818 16.196980 -6144084.413149 45476.987075 121991.090909 338.565650 -6154804.521041
1460.000000 -9352962.126694 4260.111604 123062.090909 337.049375 -3200676.612491 42943.229138 1061.454545 16.098765 -6152285.514203 45184.968899 122000.636364 338.352916 -6162999.919059
1470.000000 -9353002.017343 4289.232026 123066.636364 336.647328 -3194057.976450 42515.622525 1059.181818 16.019203 -6158944.040893 44804.523023 122007.454545 337.927167 -6169618.555099
1480.000000 -9353038.719337 4310.186565 123072.818182 337.074495 -3189693.862586 42160.153918 1057.545455 15.890171 -6163344.856751 44399.566717 122015.272727 338.097460 -6173982.668964
1490.000000 -9353051.144111 4336.067988 123078.818182 336.882413 -3183980.924293 43053.485265 1055.636364 16.124669 -6169070.219817 45234.436756 122023.181818 338.052842 -6179695.607257
1500.000000 -9353131.975152 4353.787299 123084.363636 337.383065 -3176807.658238 43665.951281 1053.454545 16.430771 -6176324.316914 45804.963778 122030.909091 338.504262 -6186868.873312
1510.000000 -9353150.024157 4370.558475 123089.818182 337.150191 -3171544.767624 44000.355345 1051.454545 16.489867 -6181605.256533 46179.238945 122038.363636 338.426930 -6192131.763926
1520.000000 -9353203.457775 4400.090269 123094.636364 336.625291 -3166389.257461 44147.827592 1049.909091 16.551547 -6186814.200314 46383.260598 122044.727273 337.935472 -6197287.274089
1530.000000 -9353236.384108 4425.051220 123098.454545 335.798326 -3161852.992170 43608.671681 1048.363636 16.419652 -6191383.391938 45895.994330 122050.090909 337.001064 -6201823.539380
1540.000000 -9353257.696002 4455.212064 123106.000000 335.986066 -3157663.200766 43436.020616 1046.636364 16.424080 -6195594.495236 45761.913359 122059.363636 337.422025 -6206013.330784
1550.000000 -9353317.672866 4478.038871 123111.818182 335.895217 -3151605.386107 44100.711135 1044.909091 16.581728 -6201712.286759 46341.367862 122066.909091 337.507642 -6212071.145443
1560.000000 -9353352.667512 4505.534039 123117.454545 335.876989 -3146460.209849 43448.661169 1043.454545 16.355907 -6206892.457663 45742.787560 122074.000000 337.474524 -6217216.321701
1570.000000 -9353400.786655 4531.786578 123122.454545 335.541770 -3141362.230387 43641.984426 1041.909091 16.374289 -6212038.556268 45906.183166 122080.545455 337.172396 -6222314.301163
1580.000000 -9353432.598154 4557.343180 123127.727273 335.880203 -3138144.652163 43653.883332 1040.909091 16.376510 -6215287.945992 45906.550951 122086.818182 337.445667 -6225531.879387
1590.000000 -9353452.076083 4583.358464 123132.000000 335.537804 -3130939.780605 43802.974050 1038.818182 16.411093 -6222512.295478 46016.943747 122093.181818 337.244390 -6232736.750945
1600.000000 -9353489.801411 4611.286007 123136.000000 335.366448 -3125977.918888 43603.060002 1037.272727 16.430067 -6227511.882523 45824.487787 122098.727273 336.932043 -6237698.612662
1610.000000 -9353512.656017 4639.621194 123140.818182 335.241672 -3123084.546273 43769.658931 1036.000000 16.491871 -6230428.109744 46011.502505 122104.818182 336.763549 -6240591.985277
1620.000000 -9353554.418413 4664.870624 123146.090909 334.822408 -3119148.445053 43962.190996 1034.909091 16.508650 -6234405.973359 46260.646741 122111.181818 336.367084 -6244528.086497
1630.000000 -9353583.108407 4688.059760 123149.090909 335.041204 -3115075.844984 43972.546514 1033.545455 16.528413 -6238507.263422 46334.131864 122115.545455 336.356423 -6248600.686565
1640.000000 -9353584.569005 4715.524497 123152.454545 334.791315 -3109564.897744 44079.690656 1031.818182 16.597819 -6244019.671261 46392.865080 122120.636364 336.114923 -6254111.633806
1650.000000 -9353617.417930 4744.194784 123156.636364 334.410969 -3103358.841684 43959.726025 1030.000000 16.578189 -6250258.576247 46200.654556 122126.636364 335.742279 -6260317.689866
1660.000000 -9353653.470476 4770.358908 123160.909091 335.033959 -3096622.596885 42731.978048 1027.909091 16.154062 -6257030.873591 44979.278592 122133.000000 336.238660 -6267053.934665
1670.000000 -9353685.127940 4800.011981 123164.272727 335.512067 -3091079.198790 42284.702286 1026.090909 16.136607 -6262605.929151 44524.318672 122138.181818 336.784253 -6272597.332760
1680.000000 -9353733.463022 4829.120917 123168.909091 335.679811 -3086180.259805 40972.741385 1024.545455 15.674162 -6267553.203217 43172.129612 122144.363636 336.882560 -6277496.271745
1690.000000 -9353783.100842 4869.527853 123173.272727 335.390765 -3080453.239311 40722.450530 1022.545455 15.491560 -6273329.861532 42866.603950 122150.727273 336.655478 -6283223.292239
1700.000000 -9353820.290611 4900.651072 123176.090909 335.213920 -3072315.602885 40633.357665 1020.363636 15.434479 -6281504.687727 42790.221664 122155.727273 336.336874 -6291360.928665
1710.000000 -9353853.687717 4930.391454 123179.727273 334.611609 -3069090.771678 40496.186304 1019.363636 15.417388 -6284762.916039 42692.868419 122160.363636 335.721862 -6294585.759872
1720.000000 -9353877.038083 4964.604028 123183.090909 334.294874 -3063176.240390 40618.456161 1017.545455 15.408005 -6290700.797693 42912.046137 122165.545455 335.286563 -6300500.291160
1730.000000 -9353880.689788 4987.734738 123187.363636 333.924033 -3057099.734944 41032.323629 1015.727273 15.510167 -6296780.954844 43301.766606 122171.636364 335.019220 -6306576.796606
1740.000000 -9353905.777677 5017.998775 123192.727273 334.219963 -3052107.362558 41313.999043 1014.090909 15.588722 -6301798.415119 43606.209086 122178.636364 335.615588 -6311569.168992
1750.000000 -9353909.427788 5053.413227 123196.363636 334.193365 -3047737.160792 42079.065828 1012.636364 15.867791 -6306172.266995 44350.465747 122183.727273 335.597895 -6315939.370758
1760.000000 -9353927.067485 5083.938807 123199.090909 334.311924 -3043820.758879 41303.543019 1011.454545 15.591002 -6310106.308607 43498.301991 122187.636364 335.522395 -6319855.772671
1770.000000 -9353027.168289 4980.506601 123198.636364 334.617510 -3041508.278325 41770.699891 1010.636364 15.790833 -6311518.889964 43963.863667 122188.000000 335.947182 -6322168.253225
1780.000000 -9352739.253459 5528.278924 123250.200000 366.272206 -3034270.008341 45547.905475 1008.600000 17.140076 -6318469.245117 47959.749322 122241.600000 367.679426 -6329406.523209
1790.000000 -9352745.441725 5564.251374 123254.400000 366.328122 -3029393.331236 45143.585448 1007.300000 17.024198 -6323352.110489 47490.210020 122247.100000 367.628631 -6334283.200314
1800.000000 -9352787.520327 5598.569624 123257.900000 366.654377 -3023369.242439 45776.165313 1005.800000 17.143058 -6329418.277888 48086.698934 122252.100000 367.889913 -6340307.289111
1810.000000 -9352807.329404 5635.351510 123262.800000 366.759225 -3020701.270197 45265.150004 1005.000000 16.990847 -6332106.059207 47585.187307 122257.800000 367.903967 -6342975.261353
1820.000000 -9352837.763464 5667.695608 123267.200000 366.985098 -3014414.273920 44756.276281 1003.200000 16.944878 -6338423.489543 47135.555479 122264.000000 367.809764 -6349262.257630
1830.000000 -9352851.000002 5696.218557 123270.100000 367.119038 -3011773.743328 45312.893688 1002.200000 17.055986 -6341077.256674 47690.672824 122267.900000 367.797180 -6351902.788222
1840.000000 -9352833.811334 5730.606788 123274.400000 367.416119 -3005614.916304 45344.555779 1000.400000 17.045169 -6347218.895029 47716.388914 122274.000000 368.285306 -6358061.615246
1850.000000 -9352860.341513 5763.958490 123278.500000 367.583226 -3003646.079930 45616.697160 999.600000 17.094639 -6349214.261584 48001.449643 122278.900000 368.453689 -6360030.451620
1860.000000 -9352853.541154 5803.816295 123282.300000 367.298336 -2998022.721328 45918.604315 997.700000 17.194993 -6354830.819826 48319.275881 122284.600000 368.400241 -6365653.810222
1870.000000 -9352866.551884 5829.760954 123285.900000 367.365892 -2995228.902439 46200.443136 996.500000 17.245450 -6357637.649445 48604.610590 122289.400000 368.313520 -6368447.629111
1880.000000 -9352864.156911 5858.456228 123291.600000 367.258528 -2991962.297610 46366.218704 995.500000 17.242229 -6360901.859301 48755.084345 122296.100000 368.167035 -6371714.233940
1890.000000 -9352869.435624 5891.467756 123293.600000 366.744543 -2987131.205291 46437.728106 994.000000 17.257527 -6365738.230333 48861.078923 122299.600000 367.778563 -6376545.326259
1900.000000 -9352888.989282 5922.354852 123296.700000 366.674971 -2984385.763812 46893.033672 992.700000 17.527787 -6368503.225471 49315.207060 122304.000000 367.733932 -6379290.767738
1910.000000 -9352893.546242 5958.770158 123298.900000 366.820133 -2980857.095192 47166.792842 991.300000 17.619465 -6372036.451050 49496.265986 122307.600000 367.588816 -6382819.436358
1920.000000 -9352885.152802 5982.853662 123302.400000 366.782382 -2976433.568469 46365.971966 990.200000 17.454576 -6376451.584334 48730.690275 122312.200000 367.520273 -6387242.963081
1930.000000 -9352910.311283 6019.199565 123307.200000 366.906219 -2972765.399755 46314.476487 989.200000 17.476206 -6380144.911527 48776.243844 122318.000000 367.592951 -6390911.131795
1940.000000 -9352902.305463 6050.728354 123311.300000 367.291651 -2967376.404213 46926.651035 987.400000 17.610098 -6385525.901250 49304.065395 122323.900000 368.093993 -6396300.127337
1950.000000 -9352939.285699 6075.286999 123314.300000 367.477529 -2964790.676051 47059.761753 986.500000 17.642279 -6388148.609649 49417.156439 122327.800000 368.358877 -6398885.855499
1960.000000 -9352961.288395 6105.697869 123316.800000 367.463945 -2959089.806881 46736.955810 984.800000 17.529531 -6393871.481514 49131.859730 122332.000000 368.349804 -6404586.724669
1970.000000 -9352984.638440 6130.165220 123318.800000 367.235038 -2956572.848323 46576.623573 984.000000 17.466158 -6396411.790117 49021.098042 122334.800000 368.147066 -6407103.683227
1980.000000 -9352996.252173 6158.616446 123322.300000 367.182820 -2952700.005852 47030.536213 982.700000 17.603693 -6400296.246321 49526.452519 122339.600000 368.131595 -6410976.525698
1990.000000 -9353012.750597 6192.618109 123324.900000 367.218750 -2947765.062653 47273.418516 981.100000 17.721581 -6405247.687944 49718.749356 122343.800000 368.093913 -6415911.468897
2000.000000 -9353013.896310 6223.441231 123996.200000 374.092793 -2941163.405505 46970.148161 979.000000 17.575235 -6411850.490805 49391.340200 123017.200000 375.029860 -6422513.126045


==> anc/Fig_3/Fig_3_3/plot_data_points.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
#import scipy.optimize as op

plt.style.use('seaborn-whitegrid')

# import data
data = pd.read_csv('tableTime200AuAu4_6fm.txt', sep='\s+', comment='#',
                   header=None)
data = pd.DataFrame(data)

data_test = pd.read_csv('count_L_time_200_test.txt', sep='\s+', comment='#',
                   header=None)
data_test = pd.DataFrame(data_test)


# assigning the correct data
time = data[0]
Ltot = data[1]
Ltot_sem = data[2]
Lsp = data[5]
Lsp_sem = data[6]
Lr = data[9]
Lr_sem = data[10]
Lrem = data[13]

time_test = data_test[0]
Ltot_test = data_test[1]/20
Ltot_sem_test = data_test[2]/20
Lsp_test = data_test[5]/20
Lsp_sem_test = data_test[6]/20
Lr_test = data_test[9]/20
Lr_sem_test = data_test[10]/20
Lrem_test = data_test[13]/20




# plotting the outcome of the simulation
#plt.errorbar(time, -Ltot, yerr=Ltot_sem,
#             color='#0008ff', marker='.', label='$-L_{tot\,y}$')

#plt.plot(time, -Ltot-(Lrem-Lr), c='#800080', lw=0.9, label='$L_{tot}+\Delta L_r$')


linewidth=2.2

plt.figure(figsize=(6, 4.4))

color1 = '#A33E43'
color2 = '#023C56'
color3 = '#A5BD9A'

plt.plot(time, -Ltot, c=color1, lw=linewidth, label='$L_{tot}$')         
plt.fill_between(time, -Ltot+Ltot_sem, -Ltot-Ltot_sem, alpha=0.3,
                 color=color1)
plt.plot(time_test, -Ltot_test, c=color1, ls= "--", lw=linewidth+0.3, label='$L_{tot, testp.}$') 


plt.plot(time, -Lr, c=color2, lw=linewidth, label='$L_{r}$')
plt.fill_between(time, -Lr+Lr_sem, -Lr-Lr_sem, alpha=0.3,
                 color=color2)
plt.plot(time_test, -Lr_test, c=color2,ls="--", lw=linewidth, label='$L_{r, test}$')

plt.plot(time, -Lsp, c=color3, lw=linewidth, label='$L_{sp}$')
plt.fill_between(time, -Lsp+Lsp_sem, -Lsp-Lsp_sem, alpha=0.3,
                 color=color3)
plt.plot(time_test, -Lsp_test, c=color3, lw=linewidth, ls="--", label='$L_{sp, test}$')


plt.title(r'$Au-Au\qquad$'\
          r'$\sqrt{s_{NN}}\,=\,200\,$GeV', fontsize=15)
plt.xlabel(r'$t\,$(fm)', fontsize=15)
plt.ylabel(r'$-L_{y}$', fontsize=15)

leg = plt.legend(frameon=True, framealpha=1, prop={'size': 13}, ncol=2)

legend_line_size = 2.8

leg.get_lines()[0].set_linewidth(legend_line_size)
leg.get_lines()[1].set_linewidth(legend_line_size)
leg.get_lines()[2].set_linewidth(legend_line_size)
leg.get_lines()[3].set_linewidth(legend_line_size)
leg.get_lines()[4].set_linewidth(legend_line_size)
leg.get_lines()[5].set_linewidth(legend_line_size)

#plt.show()
plt.savefig('ly_AuAu200timedev_b4_6.pdf')



==> anc/Fig_3/Fig_3_3/readme.txt <==
Generating Plot 3.3:

- run "plot_data_points.py" which will plot the data points stored in "tableTime200AuAu4_6fm.txt" and "count_L_time_200_test.txt"

The data files were generated as follows:

- run SMASH 2.0 with the config files "SMASH_config.yaml" and "SMASH_config_testparticles.yaml"

- run "analysis_SMASH_output.py" on each of the SMASH output files (file input names need to be adjusted)


==> anc/Fig_3/Fig_3_3/tableTime200AuAu4_6fm.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-2.000090 -468242.385223 536.877142 394.000000 0.000000 -468242.385223 536.877142 394.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-1.000000 -468242.385226 536.877139 394.000000 0.000000 -468242.385226 536.877139 394.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000003
0.000000 -468242.540031 537.269252 395.146341 0.831954 -468235.918300 537.929045 393.853659 0.082351 -90.497000 139.093719 17.666667 8.685876 -6.466923
0.010000 -468199.692352 527.777268 417.780488 4.495324 -468223.969960 524.865914 391.609756 0.421782 38.283920 129.443274 41.269231 5.896429 -18.415263
0.020000 -467785.909571 545.082319 554.170732 10.783733 -467438.862287 626.130204 380.487805 0.699409 -347.047284 229.056699 173.682927 11.403596 -803.522936
0.030000 -466703.329246 547.422296 895.609756 17.983423 -466309.890094 810.740240 354.439024 1.045926 -393.439152 502.469464 541.170732 18.869963 -1932.495129
0.040000 -465413.307230 572.296121 1428.024390 17.808585 -461355.967348 1094.654053 319.000000 1.044147 -4057.339882 988.387188 1109.024390 18.556555 -6886.417875
0.050000 -463808.278960 622.267451 2128.682927 27.494621 -452686.484005 1500.532571 276.902439 1.598324 -11121.794955 1406.440747 1851.780488 28.692472 -15555.901218
0.060000 -462389.573353 615.261046 2844.536585 27.797352 -439356.404477 1893.715868 236.097561 1.469115 -23033.168875 1764.463846 2608.439024 28.888960 -28885.980746
0.070000 -461461.504164 688.614282 3465.560976 26.446795 -424538.218561 1968.025943 202.682927 1.118819 -36923.285602 1837.841409 3262.878049 27.051266 -43704.166662
0.080000 -460554.632270 742.866869 3936.487805 25.471747 -409972.595584 2190.647646 177.317073 1.058323 -50582.036686 2062.784849 3759.170732 25.949151 -58269.789639
0.090000 -459988.130723 721.636949 4227.146341 25.932571 -399396.651387 2499.409638 162.585366 1.114744 -60591.479336 2386.037433 4064.560976 26.382183 -68845.733836
0.100000 -459803.785713 727.667717 4395.097561 26.738659 -393947.039057 2621.797453 155.073171 1.227426 -65856.746657 2520.928215 4240.024390 27.379481 -74295.346166
0.200000 -459717.111813 731.103043 4503.390244 28.148233 -389736.507544 2649.125319 150.268293 1.249890 -69980.604269 2558.503353 4353.121951 28.744548 -78505.877679
0.300000 -459709.490081 729.345731 4504.804878 28.167968 -389452.008248 2648.696440 150.097561 1.248318 -70257.481833 2552.956859 4354.707317 28.775736 -78790.376975
0.400000 -459701.739762 730.155593 4505.829268 28.041605 -389283.129510 2637.213658 149.829268 1.247877 -70418.610252 2544.869839 4356.000000 28.651459 -78959.255713
0.500000 -459680.381031 730.405886 4506.902439 28.111945 -388851.285567 2663.466070 149.536585 1.260612 -70829.095464 2572.240846 4357.365854 28.731956 -79391.099656
0.600000 -459681.045202 730.323619 4506.585366 28.122532 -388717.290933 2653.247191 149.463415 1.255280 -70963.754269 2559.174010 4357.121951 28.749659 -79525.094290
0.700000 -459683.987873 730.800343 4507.463415 28.161254 -388486.158902 2665.222595 149.243902 1.263358 -71197.828971 2572.366450 4358.219512 28.799105 -79756.226321
0.800000 -459681.756996 731.283238 4507.585366 28.136232 -388406.534523 2665.168041 149.195122 1.260671 -71275.222472 2574.126913 4358.390244 28.772232 -79835.850700
0.900000 -459677.141510 731.559851 4508.073171 28.113715 -388406.684556 2665.151213 149.195122 1.260671 -71270.456954 2573.671258 4358.878049 28.747835 -79835.700667
1.000000 -459668.270597 731.433238 4508.097561 28.086165 -388366.962410 2673.825423 149.146341 1.269512 -71301.308187 2581.366722 4358.951220 28.730751 -79875.422813
1.500000 -459662.822556 732.373114 4510.853659 28.102199 -387939.097663 2668.304218 148.853659 1.262769 -71723.724893 2572.805017 4362.000000 28.743674 -80303.287560
2.000000 -459663.756656 731.113933 4509.707317 27.733757 -387753.225184 2681.275057 148.634146 1.262864 -71910.531473 2587.308647 4361.073171 28.367136 -80489.160039
2.500000 -459655.091251 727.766097 4509.829268 28.038930 -387212.025592 2704.235988 148.219512 1.262746 -72443.065659 2616.211539 4361.609756 28.665414 -81030.359631
3.000000 -459647.321174 727.806629 4507.951220 28.118173 -386952.732188 2701.968464 148.048780 1.263923 -72694.588986 2613.264921 4359.902439 28.750839 -81289.653035
3.500000 -459650.819828 731.428205 4508.317073 28.110202 -386653.231979 2694.406062 147.853659 1.267108 -72997.587849 2602.575454 4360.463415 28.734171 -81589.153244
4.000000 -459650.472386 730.279534 4508.536585 27.924225 -385913.128924 2760.951117 147.390244 1.267741 -73737.343462 2663.776366 4361.146341 28.535570 -82329.256299
4.500000 -459648.163577 732.052218 4509.365854 27.835750 -385480.251570 2751.482076 147.024390 1.264182 -74167.912007 2654.327443 4362.341463 28.428335 -82762.133653
5.000000 -459657.883886 732.795758 4512.707317 27.812991 -385205.536072 2780.691550 146.804878 1.259704 -74452.347814 2681.879981 4365.902439 28.413300 -83036.849151
6.000000 -459658.921674 734.067242 4517.634146 28.246449 -384074.859495 2798.886689 146.000000 1.289734 -75584.062179 2709.414789 4371.634146 28.906720 -84167.525728
7.000000 -459645.771926 738.020471 4529.439024 27.669038 -382512.858781 2836.002228 144.975610 1.284755 -77132.913145 2754.283126 4384.463415 28.320662 -85729.526442
8.000000 -459605.615179 739.977931 4541.365854 27.952982 -380994.828312 2908.002063 144.000000 1.292096 -78610.786867 2822.136022 4397.365854 28.616637 -87247.556911
9.000000 -459566.969779 737.979964 4555.170732 28.238270 -379447.394188 3033.613143 143.024390 1.323100 -80119.575591 2946.853862 4412.146341 28.926369 -88794.991035
10.000000 -459534.802218 741.172130 4570.439024 28.441254 -377562.655067 3123.002009 141.975610 1.380389 -81972.147151 3044.905757 4428.463415 29.151436 -90679.730156
11.000000 -459520.195081 743.238831 4583.487805 28.470891 -376479.769885 3116.294829 141.268293 1.366866 -83040.425196 3035.199567 4442.219512 29.207511 -91762.615338
12.000000 -459503.005470 744.182321 4599.756098 28.263973 -375175.326183 3209.432199 140.463415 1.391217 -84327.679287 3115.014688 4459.292683 29.008772 -93067.059040
13.000000 -459471.300825 754.017061 4613.439024 28.596948 -373406.354957 3196.673962 139.487805 1.382434 -86064.945868 3114.191931 4473.951220 29.319309 -94836.030266
14.000000 -459456.674791 750.925647 4628.268293 28.403066 -372260.950841 3173.533104 138.780488 1.373314 -87195.723950 3103.037526 4489.487805 29.124525 -95981.434382
15.000000 -459435.055453 749.674958 4643.000000 28.471016 -371089.962532 3176.356047 138.024390 1.330454 -88345.092921 3107.081983 4504.975610 29.184349 -97152.422691
16.000000 -459421.676529 753.363873 4657.463415 28.305328 -370125.670571 3189.507266 137.414634 1.345261 -89296.005958 3110.233965 4520.048780 29.021459 -98116.714652
17.000000 -459395.030612 759.283183 4672.731707 28.365301 -369008.773740 3146.719114 136.756098 1.299522 -90386.256873 3073.800272 4535.975610 29.041717 -99233.611483
18.000000 -459390.315607 760.239035 4688.634146 28.697449 -368118.852080 3173.593566 136.268293 1.313636 -91271.463527 3097.764293 4552.365854 29.403682 -100123.533143
19.000000 -459393.448860 760.734056 4700.512195 28.880665 -367020.451666 3234.523837 135.560976 1.349367 -92372.997194 3149.637303 4564.951220 29.615338 -101221.933556
20.000000 -459388.306255 761.003956 4715.219512 29.261260 -365945.491508 3240.528053 134.926829 1.346355 -93442.814746 3149.218758 4580.292683 30.007016 -102296.893715
22.000000 -459338.691689 762.589463 4743.243902 29.602958 -363710.077120 3234.809633 133.707317 1.337655 -95628.614569 3141.193132 4609.536585 30.422154 -104532.308103
24.000000 -459317.928367 763.582323 4770.951220 29.708768 -362354.954939 3282.178114 132.878049 1.353944 -96962.973428 3179.997587 4638.073171 30.509343 -105887.430284
26.000000 -459294.801059 757.749096 4796.512195 30.147041 -360720.053393 3278.154499 131.951220 1.350678 -98574.747666 3185.771859 4664.560976 30.968100 -107522.331830
28.000000 -459274.951595 761.156232 4823.439024 30.075354 -359278.564033 3329.263093 131.097561 1.361404 -99996.387562 3219.480301 4692.341463 30.911116 -108963.821190
30.000000 -459238.922147 764.525193 4847.585366 30.438402 -357799.531740 3423.217157 130.243902 1.388006 -101439.390407 3298.326936 4717.341463 31.311235 -110442.853483
35.000000 -459194.113615 763.769753 4914.170732 31.746613 -354401.601155 3444.752062 128.317073 1.398797 -104792.512459 3324.592247 4785.853659 32.635731 -113840.784068
40.000000 -459108.998412 772.710313 4982.658537 32.855478 -351480.869284 3504.003835 126.853659 1.417040 -107628.129129 3391.234457 4855.804878 33.716867 -116761.515939
45.000000 -459016.520492 772.948147 5049.000000 32.793106 -348526.653747 3524.674565 125.341463 1.400178 -110489.866745 3414.988138 4923.658537 33.631751 -119715.731476
50.000000 -458982.530275 770.630636 5120.512195 33.217706 -345665.251224 3551.087498 123.878049 1.436542 -113317.279051 3465.732349 4996.634146 34.118727 -122577.133998
60.000000 -458906.470598 774.461306 5264.243902 35.391276 -340889.782635 3668.782694 121.195122 1.465547 -118016.687963 3592.506166 5143.048780 36.253376 -127352.602588
70.000000 -458817.465170 779.127638 5399.146341 37.220545 -336136.253529 3876.234505 118.902439 1.507220 -122681.211641 3777.132450 5280.243902 38.045092 -132106.131694
80.000000 -458721.053988 785.400285 5518.463415 38.879004 -329775.858484 3993.636877 115.902439 1.551869 -128945.195505 3876.240512 5402.560976 39.724648 -138466.526739
90.000000 -458659.556732 784.566362 5617.317073 39.456698 -325825.742277 4110.232760 114.146341 1.575561 -132833.814455 3990.222712 5503.170732 40.334378 -142416.642946
100.000000 -458522.987675 802.865104 5699.902439 39.447894 -321001.262887 4134.476502 111.975610 1.606195 -137521.724787 4035.508480 5587.926829 40.322623 -147241.122336
125.000000 -458279.755605 810.526682 5844.585366 41.320283 -310844.390552 4080.572169 107.731707 1.594206 -147435.365053 3984.227783 5736.853659 42.123911 -157397.994670
150.000000 -458169.109573 813.402584 5940.048780 41.667162 -302132.681131 4239.075668 103.951220 1.646116 -156036.428443 4132.392431 5836.097561 42.484916 -166109.704092
175.000000 -458031.240473 811.810641 6005.536585 42.017753 -294254.487831 4241.322457 100.682927 1.635520 -163776.752642 4134.766648 5904.853659 42.805054 -173987.897392
200.000000 -457966.770257 807.461464 6058.170732 42.225063 -286936.403629 4275.361081 97.780488 1.638899 -171030.366628 4199.075491 5960.390244 42.989986 -181305.981593
250.000000 -457833.194757 813.483154 6128.609756 42.537758 -274106.956169 4453.597567 92.658537 1.685523 -183726.238588 4371.913385 6035.951220 43.298495 -194135.429054
300.000000 -457741.696208 815.912643 6181.097561 42.403359 -264626.631639 4608.775711 89.073171 1.706655 -193115.064569 4506.565265 6092.024390 43.175288 -203615.753583
400.000000 -457534.226658 834.928521 6250.975610 41.870860 -245874.784640 4768.701787 82.170732 1.684181 -211659.442018 4658.543054 6168.804878 42.541676 -222367.600583
500.000000 -457375.056188 847.782578 6289.853659 41.705173 -230028.362196 4818.370968 76.585366 1.724280 -227346.693992 4774.943706 6213.268293 42.470837 -238214.023027
600.000000 -457365.439483 877.770952 6315.317073 42.494468 -217248.005326 5001.329557 72.268293 1.784768 -240117.434157 4991.753057 6243.048780 43.193650 -250994.379897
700.000000 -457338.167005 900.432890 6333.048780 42.898731 -208197.564186 5146.514248 69.219512 1.802949 -249140.602819 5107.189413 6263.829268 43.663736 -260044.821037
800.000000 -457185.986751 928.786397 6344.585366 42.967103 -200303.014878 5218.217399 66.560976 1.809544 -256882.971873 5150.612905 6278.024390 43.753195 -267939.370344
900.000000 -457152.900020 955.330057 6352.219512 43.136914 -193611.098051 5377.488060 64.414634 1.843901 -263541.801969 5298.361227 6287.804878 43.891096 -274631.287172
1000.000000 -457105.860000 988.079542 6358.073171 43.070991 -187489.807125 5474.795443 62.585366 1.876678 -269616.052875 5380.615081 6295.487805 43.817208 -280752.578098
1100.000000 -457110.234541 1026.824597 6363.609756 43.091676 -182571.980669 5830.602248 60.951220 1.975444 -274538.253872 5730.771146 6302.658537 43.942390 -285670.404554
1200.000000 -457072.171199 1055.338960 6368.658537 43.150313 -179384.977415 5921.167816 59.902439 2.003291 -277687.193784 5835.050051 6308.756098 44.019463 -288857.407808
1300.000000 -457041.286104 1088.733492 6372.170732 43.202909 -175182.760940 5719.245744 58.536585 1.938725 -281858.525163 5597.078307 6313.634146 44.044237 -293059.624283
1400.000000 -457021.025672 1126.896821 6375.853659 43.193405 -172503.238891 5752.724254 57.634146 1.926312 -284517.786780 5630.769214 6318.219512 44.019155 -295739.146331
1500.000000 -456994.692299 1169.189025 6379.121951 43.183615 -169576.845926 5797.681552 56.756098 1.914890 -287417.846373 5646.849467 6322.365854 44.022012 -298665.539297
1600.000000 -456965.434501 1209.385888 6381.829268 43.169503 -167736.863588 5776.475900 56.219512 1.897210 -289228.570913 5620.976722 6325.609756 43.993970 -300505.521635
1700.000000 -456922.801814 1252.806171 6384.195122 43.182698 -166023.383280 5716.445875 55.682927 1.885257 -290899.418534 5535.490370 6328.512195 44.014744 -302219.001943
1800.000000 -456904.843190 1296.832808 6386.560976 43.188117 -164392.148521 5659.088890 55.170732 1.849490 -292512.694669 5466.436606 6331.390244 44.003269 -303850.236702
1900.000000 -456881.067637 1345.607577 6388.121951 43.263954 -162743.680018 5586.514040 54.634146 1.810119 -294137.387619 5361.286888 6333.487805 44.060285 -305498.705205
2000.000000 -456861.727485 1389.784111 6425.365854 43.538569 -161152.457229 5631.492346 54.048780 1.810185 -295709.270256 5403.992277 6371.317073 44.321834 -307089.927994


==> anc/Fig_4/README.txt <==
Generating Plot 4:

- run "plot_data_points.py" which will plot the data points stored in "data_bmax_sqrtsNN.txt", "data_bmax_sqrtsNN_LrOff.txt" and "data_bmax_sqrtsNN_LrOff_test.txt"

The data files were generated as follows:

- extract the maxima of the data sets for Fig. 2 and collect the positions in "data_bmax_sqrtsNN.txt", "data_bmax_sqrtsNN_LrOff.txt" and "data_bmax_sqrtsNN_LrOff_test.txt"


==> anc/Fig_4/data_bmax_sqrtsNN.txt <==
#sqrtsNN bmax          L_r FM=frozen
2.41389 5.8
3.0 6.6
8.7 6.6
39.0 5.9
120.0 4.9
200.0 4.6


==> anc/Fig_4/data_bmax_sqrtsNN_LrOff.txt <==
#sqrtsNN bmax          L_r FM=off
2.41389 5.3
3.0 5.8
8.7 6.2
39.0 5.9
120.0 4.9
200.0 4.3


==> anc/Fig_4/data_bmax_sqrtsNN_LrOff_test.txt <==
#sqrtsNN bmax          L_r FM=off
2.41389 4.9
3.0 5.6
8.7 6.1
39.0 5.6
120.0 4.8
200.0 4.3


==> anc/Fig_4/plot_data_points.py <==
import pandas as pd
#import numpy as np
import matplotlib.pyplot as plt
#import scipy.optimize as op

plt.style.use('seaborn-whitegrid')

# import data "Off"
dataOff = pd.read_csv('data_bmax_sqrtsNN_LrOff.txt', sep='\s+', comment='#',
                   header=None)
dataOff = pd.DataFrame(dataOff)

# assigning the correct data
sqrtsNNOff = dataOff[0]
bmaxOff = dataOff[1]


dataOff_test = pd.read_csv('data_bmax_sqrtsNN_LrOff_test.txt', sep='\s+', comment='#',
                   header=None)
dataOff_test = pd.DataFrame(dataOff_test)

# assigning the correct data
sqrtsNNOff_test = dataOff_test[0]
bmaxOff_test = dataOff_test[1]


# import data "Frozen"
data = pd.read_csv('data_bmax_sqrtsNN.txt', sep='\s+', comment='#',
                   header=None)
data = pd.DataFrame(data)


# assigning the correct data
sqrtsNN = data[0]
bmax = data[1]

# plotting
plt.figure(figsize=(6, 4.4))


plt.plot(sqrtsNN, bmax, c='#cc8b86', marker='o', ls='-', lw=2.6, ms=4.8, label='Frozen')
plt.plot(sqrtsNNOff, bmaxOff, c='#03344A', marker='o', ls='-', lw=2.6, ms=4.8, label='Off')
plt.plot(sqrtsNNOff_test, bmaxOff_test, c='#808080', marker='o', ls='--', lw=2.3, ms=4.8, label='Off, Testp.')


#plt.title('$b_{max}\,=\,$"$b,\,$ where $\,-L_{r,\,y}\;$ is maximal"')

plt.xlabel(r'$\sqrt{s_{NN}}\; $(GeV)', fontsize=15)
plt.ylabel(r'$b_{max}\; $(fm)', fontsize=15)
plt.xscale('log')
plt.axis(ymin=2, ymax=8)

plt.tight_layout()

leg = plt.legend(frameon=True, framealpha=1, prop={'size': 13})

legend_line_size = 2.6

leg.get_lines()[0].set_linewidth(legend_line_size)
leg.get_lines()[1].set_linewidth(legend_line_size)
plt.savefig('bmaxLog_yaxis0to10.pdf')



==> anc/Fig_5/Fig_5_1/Readme.txt <==
Generating Plot 5.1:

- run "plot_data_points.py" which will plot the data points stored in "count_L_time_frozen_notest.txt" and "count_L_time_frozen_testp100.txt"

The data files were generated analogous to Fig. 3


==> anc/Fig_5/Fig_5_1/SMASH_config.yaml <==
Version: 1.8 # minimal SMASH version to use with this config file

Logging:
    default: INFO

General:
    Modus: Collider
    Time_Step_Mode: Fixed
    Delta_Time: 0.01
    Testparticles:  1
    End_Time: 300.0
    Randomseed: -1
    Nevents: 5

Output:
    Output_Times: [-1.0, 0.0, 0.01, 0.02, 0.03, 0.04, 0.05, 0.06, 0.07, 0.08, 0.09, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0, 4.5, 5.0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 22, 24, 26, 28, 30, 35, 40, 45, 50, 60, 70, 80, 90, 100, 125, 150, 175, 200, 250, 300]
    Particles:
        Format: [Oscar2013]
        Extended: True
        Only_Final: No

Modi:
    Collider:
        Impact:
            Value: 5.8
        Projectile:
            Particles: {2212: 79, 2112: 118} #Gold197
        Target:
            Particles: {2212: 79, 2112: 118} #Gold197

        Sqrtsnn: 2.41
        Fermi_Motion: "frozen"


==> anc/Fig_5/Fig_5_1/SMASH_config_testparticles.yaml <==
Version: 1.8 # minimal SMASH version to use with this config file

Logging:
    default: INFO

General:
    Modus: Collider
    Time_Step_Mode: Fixed
    Delta_Time: 0.01
    Testparticles:  100
    End_Time: 300.0
    Randomseed: -1
    Nevents: 5

Output:
    Output_Times: [-1.0, 0.0, 0.01, 0.02, 0.03, 0.04, 0.05, 0.06, 0.07, 0.08, 0.09, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0, 4.5, 5.0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 22, 24, 26, 28, 30, 35, 40, 45, 50, 60, 70, 80, 90, 100, 125, 150, 175, 200, 250, 300]
    Particles:
        Format: [Oscar2013]
        Extended: True
        Only_Final: No

Modi:
    Collider:
        Impact:
            Value: 5.8
        Projectile:
            Particles: {2212: 79, 2112: 118} #Gold197
        Target:
            Particles: {2212: 79, 2112: 118} #Gold197

        Sqrtsnn: 2.41
        Fermi_Motion: "frozen"


==> anc/Fig_5/Fig_5_1/analysis_SMASH_output.py <==
# modules
import os
#import sys
#import math as ma
import numpy as np
import pandas as pd
#import itertools as it
#from collections import defaultdict


# explanation:
#Get L and N for different time values. First version!
#For example you use a Gold-Gold collision with onlyFinal=off in the
#config.yaml file, timeStep should be e.g. 1fm.
#This script uses MORE than one event.
#Analyses one 'particle_lists.oscar' file.
#Note that lrem calculates the angular momentum indirictly via 'L_rem=L_0-L_sp'!
#In case of a real direct calculation of L_rem I call it L_r here.
#L_r is therefor simply the summed angular momentum of particles that collide or
#have collided.
#
#To use this script, you have to set the PATH and AIM_FILE directly at the beginning
#of the script.




#where to find the data, that has to be read in
PATH = '/home/mmueller/smash/build1/data/0/particle_lists.oscar'
#print(os.getcwd())
#file, where the refined data should be saved
AIM_FILE = 'count_highres.txt'

#print the progress very basically
print('step forward')


# read in the relevant columns of the oscar file in a panda dataframe df
with open(PATH, 'r') as data:
    df = pd.read_csv(data, sep=' ', header=None, usecols=[0,1,2,3,6,7,8,12],
                     dtype=np.float64, skipinitialspace=True,
                     names=['time','rx','ry','rz','px','py','pz','ncoll'],
                     comment='#') 


#print the progress very basically
print('step forward')

#print(df.index)
#print(df.describe())

#define important constants
unit_conv = 5.0677307177 #from fm to GeV^{-1}
## defining a time shortly after the first time of the simulation
##don't need that, because I calculated L0 by index... not by explicit time set
#t_start = -2.042

# functions
# calculating the angular-momentum, having  r in fm
# and p in GeV; ang-mom then is unitless
def ang_mom_y(row):
    return unit_conv*(row['rz']*row['px']-row['rx']*row['pz'])


#create new column, where the angular momentum is saved
df['ly'] = df.apply(ang_mom_y, axis=1)

#print(df)


#print the progress very basically
print('step forward')

#don't need these columns anymore
del df['rx']
del df['ry']
del df['rz']
del df['px']
del df['py']
del df['pz']


#print(df)

#create an event column which is pre-filled with 0
df['event'] = 0

#print(df)
#print(len(df))

#helping list, to seperate the events at the end
cuts = [0]


#print the progress very basically
print('step forward')

#get the index of a new event in cuts
for i in range(1,len(df)):
    if (df.iloc[i,0] < df.iloc[i-1,0]):
        cuts.append(i)

#print(cuts)
N_evts = len(cuts)
#print(N_evts)

#get the first index, that isn't in df anymore, for further seperations in the event column
cuts.append(len(df))
#print(cuts)

#print(df)


#print the progress very basically
print('step forward')

#correctly fill the event column, which has the column index 4
#shift by 1 because event 0 is already correctly filled
for i in range(N_evts-1):
    df.iloc[cuts[i+1]:cuts[i+2],3] = i+1

#print(df)
#print(df.describe())


#print the progress very basically
print('step forward')




########################################################################################
#the totals
df_tot = df.groupby(['event', 'time'])['ly'].sum().reset_index(name='ly_tot')
#print(df_tot)


df_tot_count = df.groupby(['event', 'time'])['ly'].count().reset_index(name='ly_tot_count')
#print(df_tot_count)

ly_tot_mean = df_tot.groupby(['time'])['ly_tot'].mean().reset_index(name='ly_tot_mean')
#print(ly_tot_mean)

ly_tot_count_mean = df_tot_count.groupby(['time'])['ly_tot_count'].mean().reset_index(name='ly_tot_count_mean')
#print(ly_tot_count_mean)


N_timesteps = len(ly_tot_mean)
#print(N_timesteps)

ly_tot_std = df_tot.groupby(['time'])['ly_tot'].std().reset_index(name='ly_tot_std')
#print(ly_tot_std)

ly_tot_count_std = df_tot_count.groupby(['time'])['ly_tot_count'].std().reset_index(name='ly_tot_count_std')
#print(ly_tot_count_std)

ly_tot_sem = df_tot.groupby(['time'])['ly_tot'].sem().reset_index(name='ly_tot_sem')
#print(ly_tot_sem)

ly_tot_count_sem = df_tot_count.groupby(['time'])['ly_tot_count'].sem().reset_index(name='ly_tot_count_sem')
#print(ly_tot_count_sem)

#print the progress very basically
print('step forward')

########################################################################################
#ly_0 can be extracted easier than in the following...
##print(df_tot.loc[df_tot['time']<t_start,:])
#
#df_0 = df_tot.loc[df_tot['time']<t_start,:]
##print(df_0)
#df_0.rename(columns={'ly_tot': 'ly_0'}, inplace=True)
##print(df_0)
#df_0.reset_index(drop=True, inplace=True)
##print(df_0)
#
########################################################################################
#extract ly_0
ly_0_mean = ly_tot_mean.iloc[0,1]
#print(ly_0_mean)

ly_0_std = ly_tot_std.iloc[0,1]
#print(ly_0_std)

ly_0_sem = ly_tot_sem.iloc[0,1]
#print(ly_0_sem)

########################################################################################
#particles without collision... (spectators)

#print(df[df.ncoll.eq(0) & df.pto.eq(0)])
df_sp = df[df.ncoll.eq(0)]

del df_sp['ncoll']

df_sp.reset_index(drop=True, inplace=True)
#print(df_sp)

df_sp_count = df_sp.groupby(['event', 'time'])['ly'].count().reset_index(name='ly_sp_count')
#print(df_sp_count)

df_spe = df_sp.groupby(['event', 'time'])['ly'].sum().reset_index(name='ly_sp')
#print(df_spe)

ly_sp_mean = df_spe.groupby(['time'])['ly_sp'].mean().reset_index(name='ly_sp_mean')
#print(ly_sp_mean)

ly_sp_count_mean = df_sp_count.groupby(['time'])['ly_sp_count'].mean().reset_index(name='ly_sp_count_mean')
#print(ly_sp_count_mean)


ly_sp_std = df_spe.groupby(['time'])['ly_sp'].std().reset_index(name='ly_sp_std')
#print(ly_sp_std)

ly_sp_count_std = df_sp_count.groupby(['time'])['ly_sp_count'].std().reset_index(name='ly_sp_count_std')
#print(ly_sp_count_std)

ly_sp_sem = df_spe.groupby(['time'])['ly_sp'].sem().reset_index(name='ly_sp_sem')
#print(ly_sp_sem)

ly_sp_count_sem = df_sp_count.groupby(['time'])['ly_sp_count'].sem().reset_index(name='ly_sp_count_sem')
#print(ly_sp_count_sem)

#print the progress very basically
print('step forward')

########################################################################################
#particles with collision... ("remainers")

#print(df[df.ncoll.ne(0) & df.pto.ne(0)])
df_r = df[df.ncoll.ne(0)]

del df_r['ncoll']

df_r.reset_index(drop=True, inplace=True)
#print(df_r)

df_re = df_r.groupby(['event', 'time'])['ly'].sum().reset_index(name='ly_r')
#print(df_re)

df_r_count = df_r.groupby(['event', 'time'])['ly'].count().reset_index(name='ly_r_count')
#print(df_r_count)

ly_r_mean = df_re.groupby(['time'])['ly_r'].mean().reset_index(name='ly_r_mean')
#print(ly_r_mean)

ly_r_count_mean = df_r_count.groupby(['time'])['ly_r_count'].mean().reset_index(name='ly_r_count_mean')
#print(ly_r_count_mean)

ly_r_std = df_re.groupby(['time'])['ly_r'].std().reset_index(name='ly_r_std')
#print(ly_r_std)

ly_r_count_std = df_r_count.groupby(['time'])['ly_r_count'].std().reset_index(name='ly_r_count_std')
#print(ly_r_count_std)

ly_r_sem = df_re.groupby(['time'])['ly_r'].sem().reset_index(name='ly_r_sem')
#print(ly_r_sem)

ly_r_count_sem = df_r_count.groupby(['time'])['ly_r_count'].sem().reset_index(name='ly_r_count_sem')
#print(ly_r_count_sem)

#print the progress very basically
print('step forward')

########################################################################################
#l_rem=l_0-l_sp without errors...


ly_rem_mean = ly_sp_mean.copy()

ly_rem_mean.rename(columns={'ly_sp_mean': 'ly_rem_mean'}, inplace=True)
#l0-lsp don't get confused due to renaming... look at line before and after!
ly_rem_mean['ly_rem_mean']=-ly_rem_mean['ly_rem_mean']+ly_0_mean
#print(ly_rem_mean)
#print(ly_r_mean)

#print the progress very basically
print('step forward')

########################################################################################
#print(type(ly_r_mean.iloc[0,0]))


#starting time, where ly_r has its first value
t_coll = ly_r_mean.iloc[0,0]

#print(type(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index))
#print(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index.values)
#print(type(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index.values))
#print(int(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index.values))

#index from ly_rem_mean, where ly_r time starts (when the first collision took place (t_coll))
indx_t_coll = int(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index.values)

#print(ly_rem_mean.iloc[indx_t_coll:,:])


###don't need the following, because later I made lr and lrem comparable in printing out
###0.0 for lr for the times before collision
##here make lr and lrem comparable in deleting the first rows of lrem
#ly_rem_mean_comp = ly_rem_mean.iloc[indx_t_coll:,:]
#ly_rem_mean_comp.reset_index(drop=True, inplace=True)


#print(ly_rem_mean_comp)
#print(len(ly_rem_mean_comp))
#print(ly_rem_mean_comp.iloc[4,1])
#print(type(ly_rem_mean_comp.iloc[4,1]))



#print the progress very basically
print('step forward')

#loop to write the refined data in the output table file
for i in range(N_timesteps):
    f = open(AIM_FILE, 'a')
    if i == 0:
        f.write('#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem '\
                'Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem\n')

    #first column: time
    f.write('%f ' %ly_tot_mean.iloc[i,0])
    #ltot
    f.write('%f ' %ly_tot_mean.iloc[i,1])
    f.write('%f ' %ly_tot_sem.iloc[i,1])
    f.write('%f ' %ly_tot_count_mean.iloc[i,1])
    f.write('%f ' %ly_tot_count_sem.iloc[i,1])
    #lsp
    f.write('%f ' %ly_sp_mean.iloc[i,1])
    f.write('%f ' %ly_sp_sem.iloc[i,1])
    f.write('%f ' %ly_sp_count_mean.iloc[i,1])
    f.write('%f ' %ly_sp_count_sem.iloc[i,1])


    #lr
    if i < indx_t_coll:
        zerro = 0.0
        f.write('%f ' %zerro)
        f.write('%f ' %zerro)
        f.write('%f ' %zerro)
        f.write('%f ' %zerro)
    else:
        f.write('%f ' %ly_r_mean.iloc[i-indx_t_coll,1])
        f.write('%f ' %ly_r_sem.iloc[i-indx_t_coll,1])
        f.write('%f ' %ly_r_count_mean.iloc[i-indx_t_coll,1])
        f.write('%f ' %ly_r_count_sem.iloc[i-indx_t_coll,1])


    #lrem
    f.write('%f\n' %ly_rem_mean.iloc[i,1])

    #print the progress very basically
    print('step forward')

    f.close()




==> anc/Fig_5/Fig_5_1/count_L_time_frozen_notest.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-3.186030 -4468.230897 2.826383 394.000000 0.000000 -4468.230897 2.826383 394.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -4468.238430 2.826125 394.000000 0.000000 -4468.239542 2.827120 393.953333 0.017460 0.047639 0.753169 2.000000 0.000000 0.008644
10.000000 -4380.093904 3.311165 404.743333 0.171466 -3853.055641 7.869187 205.270000 0.509170 -527.038263 7.165713 199.473333 0.559730 -615.175256
20.000000 -4291.346788 4.254771 422.426667 0.272226 -2349.611718 13.942302 99.880000 0.610222 -1941.735070 13.139997 322.546667 0.708385 -2118.619179
30.000000 -4273.495757 5.297831 433.090000 0.292275 -2075.490870 15.328696 89.220000 0.655663 -2198.004888 14.411885 343.870000 0.742333 -2392.740028
40.000000 -4259.183721 6.518780 436.280000 0.297190 -2004.809287 16.103486 86.793333 0.668058 -2254.374435 14.844638 349.486667 0.756104 -2463.421611
50.000000 -4245.346134 7.888347 437.260000 0.299716 -1973.159472 16.701537 86.026667 0.667729 -2272.186662 14.874852 351.233333 0.755874 -2495.071425
60.000000 -4231.569880 9.345052 437.536667 0.301697 -1953.980929 17.362510 85.803333 0.667709 -2277.588951 14.923924 351.733333 0.759941 -2514.249969
70.000000 -4217.801951 10.851233 437.713333 0.302486 -1939.954234 18.141116 85.773333 0.667418 -2277.847717 14.896939 351.940000 0.758430 -2528.276663
80.000000 -4204.059150 12.392758 437.776667 0.302793 -1926.163099 19.044776 85.770000 0.667723 -2277.896052 14.900320 352.006667 0.760361 -2542.067799
90.000000 -4190.309606 13.957065 437.793333 0.302483 -1912.418125 20.041399 85.770000 0.667723 -2277.891481 14.900362 352.023333 0.759340 -2555.812772
100.000000 -4176.566330 15.537908 437.826667 0.302627 -1898.673157 21.119003 85.770000 0.667723 -2277.893173 14.900429 352.056667 0.760362 -2569.557741
110.000000 -4162.821298 17.130576 437.846667 0.303362 -1884.928190 22.265833 85.770000 0.667723 -2277.893108 14.900439 352.076667 0.760664 -2583.302707
120.000000 -4149.076400 18.731985 437.856667 0.303433 -1871.183215 23.471746 85.770000 0.667723 -2277.893185 14.900432 352.086667 0.760506 -2597.047682
130.000000 -4135.331215 20.340061 437.860000 0.303383 -1857.438246 24.728097 85.770000 0.667723 -2277.892969 14.900446 352.090000 0.760204 -2610.792652
140.000000 -4121.586501 21.953339 437.866667 0.303430 -1843.693275 26.027584 85.770000 0.667723 -2277.893226 14.900443 352.096667 0.760187 -2624.537622
150.000000 -4107.841467 23.570771 437.870000 0.303747 -1829.948302 27.364063 85.770000 0.667723 -2277.893165 14.900455 352.100000 0.760281 -2638.282595
160.000000 -4094.096707 25.191536 437.870000 0.303747 -1816.203318 28.732372 85.770000 0.667723 -2277.893390 14.900441 352.100000 0.760281 -2652.027580
170.000000 -4080.351253 26.815019 437.876667 0.303683 -1802.458253 30.128174 85.770000 0.667723 -2277.893001 14.900450 352.106667 0.760380 -2665.772645
180.000000 -4066.606374 28.440788 437.883333 0.304022 -1788.713520 31.547819 85.770000 0.667723 -2277.892854 14.900423 352.113333 0.760436 -2679.517377
190.000000 -4052.861139 30.068427 437.886667 0.303641 -1774.968383 32.988232 85.770000 0.667723 -2277.892756 14.900439 352.116667 0.760353 -2693.262514
200.000000 -4039.116569 31.697737 437.886667 0.303641 -1761.223424 34.446811 85.770000 0.667723 -2277.893145 14.900414 352.116667 0.760353 -2707.007473
210.000000 -4025.371546 33.328348 437.886667 0.303641 -1747.478650 35.921334 85.770000 0.667723 -2277.892896 14.900457 352.116667 0.760353 -2720.752247
220.000000 -4011.626916 34.960157 437.890000 0.303296 -1733.733334 37.409916 85.770000 0.667723 -2277.893582 14.900435 352.120000 0.760520 -2734.497563
230.000000 -3997.882043 36.593051 437.890000 0.303296 -1719.988649 38.910948 85.770000 0.667723 -2277.893395 14.900464 352.120000 0.760520 -2748.242249
240.000000 -3984.136602 38.226760 437.893333 0.302730 -1706.243518 40.423049 85.770000 0.667723 -2277.893084 14.900416 352.123333 0.760218 -2761.987380
250.000000 -3970.391760 39.861266 437.893333 0.302730 -1692.498574 41.945015 85.770000 0.667723 -2277.893186 14.900482 352.123333 0.760218 -2775.732323
260.000000 -3956.647311 41.496536 437.893333 0.302730 -1678.753747 43.475807 85.770000 0.667723 -2277.893564 14.900416 352.123333 0.760218 -2789.477151
270.000000 -3942.901321 43.132296 437.893333 0.302730 -1665.008479 45.014531 85.770000 0.667723 -2277.892842 14.900416 352.123333 0.760218 -2803.222418
280.000000 -3929.157450 44.768572 437.893333 0.302730 -1651.263787 46.560392 85.770000 0.667723 -2277.893663 14.900452 352.123333 0.760218 -2816.967110
290.000000 -3915.412759 46.405518 437.893333 0.302730 -1637.518665 48.112717 85.770000 0.667723 -2277.894094 14.900449 352.123333 0.760218 -2830.712233
300.000000 -3901.666773 48.042750 437.893333 0.302730 -1623.773674 49.670886 85.770000 0.667723 -2277.893099 14.900451 352.123333 0.760218 -2844.457223


==> anc/Fig_5/Fig_5_1/count_L_time_frozen_testp100.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-3.186030 -446659.005881 136.926711 39400.000000 0.000000 -446659.005881 136.926711 39400.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -446658.881587 136.642125 39400.400000 0.244949 -446658.056742 136.787006 39392.400000 1.288410 -0.824845 1.293418 8.000000 1.414214 -0.949138
10.000000 -446572.412727 166.214865 40489.800000 8.469947 -390653.386094 336.796675 20773.800000 35.425132 -55919.026633 299.653516 19716.000000 34.968557 -56005.619786
20.000000 -445741.296591 179.089854 42079.600000 18.602688 -238431.228270 888.350527 10131.600000 47.931827 -207310.068321 750.329108 31948.000000 55.710861 -208227.777611
30.000000 -444285.418405 263.173498 43000.400000 16.578902 -210396.570845 1108.993392 9026.000000 45.682601 -233888.847560 889.233890 33974.400000 57.551368 -236262.435035
40.000000 -442758.390574 381.447731 43284.000000 23.328095 -202188.322600 1327.456868 8746.600000 49.906513 -240570.067974 1045.802748 34537.400000 64.019216 -244470.683280
50.000000 -441253.852159 502.239840 43368.000000 22.858259 -198574.479059 1498.423749 8656.000000 52.628889 -242679.373101 1167.950840 34712.000000 62.251908 -248084.526822
60.000000 -439751.820940 624.052633 43390.400000 23.823518 -196556.228997 1617.945088 8632.600000 53.680164 -243195.591942 1214.577123 34757.800000 65.916159 -250102.776883
70.000000 -438252.028300 754.292262 43400.600000 24.500204 -194879.817036 1755.825817 8625.000000 53.399438 -243372.211264 1240.374992 34775.600000 65.229288 -251779.188845
80.000000 -436751.970130 885.961528 43403.400000 23.829813 -193348.960498 1852.192002 8622.200000 52.754526 -243403.009632 1230.817176 34781.200000 63.738058 -253310.045383
90.000000 -435256.844597 1016.802432 43405.400000 24.053274 -191847.264670 1951.444579 8620.600000 52.821965 -243409.579927 1224.204129 34784.800000 63.763940 -254811.741210
100.000000 -433763.545807 1147.918519 43407.000000 24.298148 -190352.825350 2062.321964 8620.200000 53.192481 -243410.720457 1225.244344 34786.800000 64.519299 -256306.180530
110.000000 -432272.507013 1279.167359 43408.200000 24.090247 -188849.284602 2181.131453 8619.800000 53.563420 -243423.222410 1236.605466 34788.400000 64.939664 -257809.721278
120.000000 -430780.753528 1410.852581 43408.800000 24.104771 -187342.954538 2303.283189 8619.200000 54.120606 -243437.798990 1249.877897 34789.600000 65.566455 -259316.051343
130.000000 -429289.205383 1542.753966 43409.600000 24.111408 -185851.402543 2418.618245 8619.200000 54.120606 -243437.802840 1249.875806 34790.400000 65.762907 -260807.603338
140.000000 -427797.664840 1674.840304 43409.600000 24.049116 -184359.850601 2535.693696 8619.200000 54.120606 -243437.814239 1249.874113 34790.400000 65.796352 -262299.155279
150.000000 -426306.118809 1807.071540 43410.200000 24.027900 -182868.298521 2654.278968 8619.200000 54.120606 -243437.820289 1249.878216 34791.000000 66.074957 -263790.707360
160.000000 -424814.548643 1939.433559 43410.600000 24.225193 -181376.746755 2774.180459 8619.200000 54.120606 -243437.801888 1249.870698 34791.400000 66.139701 -265282.259126
170.000000 -423323.028884 2071.882025 43411.200000 24.197934 -179885.202162 2895.239055 8619.200000 54.120606 -243437.826722 1249.877198 34792.000000 65.962868 -266773.803719
180.000000 -421831.453871 2204.398688 43411.400000 24.276738 -178393.644225 3017.303625 8619.200000 54.120606 -243437.809646 1249.870895 34792.200000 66.144085 -268265.361656
190.000000 -420339.897771 2336.998901 43411.400000 24.276738 -176902.083821 3140.272155 8619.200000 54.120606 -243437.813951 1249.866586 34792.200000 66.144085 -269756.922060
200.000000 -418848.362551 2469.651849 43411.400000 24.276738 -175410.545273 3264.027382 8619.200000 54.120606 -243437.817278 1249.861788 34792.200000 66.144085 -271248.460608
210.000000 -417356.815300 2602.315326 43411.600000 24.096888 -173918.979838 3388.491164 8619.200000 54.120606 -243437.835462 1249.892123 34792.400000 66.059519 -272740.026043
220.000000 -415865.260810 2735.076282 43411.600000 24.096888 -172427.445904 3513.595681 8619.200000 54.120606 -243437.814906 1249.867398 34792.400000 66.059519 -274231.559977
230.000000 -414373.626068 2867.826392 43411.600000 24.096888 -170935.882527 3639.258020 8619.200000 54.120606 -243437.743541 1249.869078 34792.400000 66.059519 -275723.123353
240.000000 -412882.169110 3000.625726 43411.600000 24.096888 -169444.319940 3765.437805 8619.200000 54.120606 -243437.849170 1249.869325 34792.400000 66.059519 -277214.685940
250.000000 -411390.592645 3133.427208 43411.600000 24.096888 -167952.785073 3892.071298 8619.200000 54.120606 -243437.807572 1249.881848 34792.400000 66.059519 -278706.220807
260.000000 -409899.099750 3266.255213 43411.600000 24.096888 -166461.217546 4019.122953 8619.200000 54.120606 -243437.882203 1249.862350 34792.400000 66.059519 -280197.788334
270.000000 -408407.472437 3399.127596 43411.600000 24.096888 -164969.682906 4146.559479 8619.200000 54.120606 -243437.789531 1249.872423 34792.400000 66.059519 -281689.322975
280.000000 -406915.964222 3531.966221 43411.600000 24.096888 -163478.121463 4274.336357 8619.200000 54.120606 -243437.842759 1249.885918 34792.400000 66.059519 -283180.884418
290.000000 -405424.406855 3664.917214 43411.600000 24.096888 -161986.561006 4402.429091 8619.200000 54.120606 -243437.845849 1249.844724 34792.400000 66.059519 -284672.444875
300.000000 -403932.818954 3797.812285 43412.000000 24.168161 -160495.021152 4530.806577 8619.200000 54.120606 -243437.797801 1249.859377 34792.800000 66.044985 -286163.984728


==> anc/Fig_5/Fig_5_1/plot_data_points.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
#import scipy.optimize as op

plt.style.use('seaborn-whitegrid')

# import data
data = pd.read_csv('count_L_time_frozen_notest.txt', sep='\s+', comment='#',
                   header=None)
data = pd.DataFrame(data)

data_test = pd.read_csv('count_L_time_frozen_testp100.txt', sep='\s+', comment='#',
                   header=None)
data_test = pd.DataFrame(data_test)


# assigning the correct data
time = data[0]
Ltot = data[1]
Ltot_sem = data[2]
Lsp = data[5]
Lsp_sem = data[6]
Lr = data[9]
Lr_sem = data[10]
Lrem = data[13]

num_testparticles = 100

time_test = data_test[0]
Ltot_test = data_test[1]/num_testparticles
Ltot_sem_test = data_test[2]/num_testparticles
Lsp_test = data_test[5]/num_testparticles
Lsp_sem_test = data_test[6]/num_testparticles
Lr_test = data_test[9]/num_testparticles
Lr_sem_test = data_test[10]/num_testparticles
Lrem_test = data_test[13]/num_testparticles





# plotting the outcome of the simulation
#plt.errorbar(time, -Ltot, yerr=Ltot_sem,
#             color='#0008ff', marker='.', label='$-L_{tot\,y}$')

#plt.plot(time, -Ltot-(Lrem-Lr), c='#800080', lw=0.9, label='$L_{tot}+\Delta L_r$')

linewidth = 2.3


plt.figure(figsize=(6, 4.4))

color1 = '#A33E43'
color2 = '#023C56'
color3 = '#A5BD9A'

plt.plot(time, -Ltot, c=color1, lw=linewidth, label='$L_{tot}$')         
plt.fill_between(time, -Ltot+Ltot_sem, -Ltot-Ltot_sem, alpha=0.3,
                 color=color1)
plt.plot(time_test, -Ltot_test, c=color1, ls= "--", lw=linewidth+0.3, label='$L_{tot, testp.}$') 


plt.plot(time, -Lr, c=color2, lw=linewidth, label='$L_{r}$')
plt.fill_between(time, -Lr+Lr_sem, -Lr-Lr_sem, alpha=0.3,
                 color=color2)
plt.plot(time_test, -Lr_test, c=color2,ls="--", lw=linewidth, label='$L_{r, test}$')

plt.plot(time, -Lsp, c=color3, lw=linewidth, label='$L_{sp}$')
plt.fill_between(time, -Lsp+Lsp_sem, -Lsp-Lsp_sem, alpha=0.3,
                 color=color3)
plt.plot(time_test, -Lsp_test, c=color3, lw=linewidth, ls="--", label='$L_{sp, test}$')


plt.title(r'$Au-Au\qquad$'\
          r'$\sqrt{s_{NN}}\,=\,2.41\,$GeV', fontsize=15)
plt.xlabel(r'$t\,$(fm)', fontsize=15)
plt.ylabel(r'$-L_{y}$', fontsize=15)
plt.yticks(fontsize=12)
plt.xticks(fontsize=12)
plt.text(155.0, 3200.0, r'Fermi Motion: Frozen', fontsize='x-large', fontweight='roman')

leg = plt.legend(frameon=True, framealpha=1, prop={'size': 13}, ncol=2)

legend_line_size = 2.8

leg.get_lines()[0].set_linewidth(legend_line_size)
leg.get_lines()[1].set_linewidth(legend_line_size)
leg.get_lines()[2].set_linewidth(legend_line_size)
leg.get_lines()[3].set_linewidth(legend_line_size)
leg.get_lines()[4].set_linewidth(legend_line_size)
leg.get_lines()[5].set_linewidth(legend_line_size)

plt.savefig('ly_AuAu2_41_fermi_frozen.pdf')



==> anc/Fig_5/Fig_5_2/Readme.txt <==
Generating Plot 5.2:

- run "plot_data_points.py" which will plot the data points stored in "count_L_time_off_notest.txt" and "count_L_time_off_testp100.txt"

The data files were generated analogous to Fig. 3


==> anc/Fig_5/Fig_5_2/SMASH_config.yaml <==
Version: 1.8 # minimal SMASH version to use with this config file

Logging:
    default: INFO

General:
    Modus: Collider
    Time_Step_Mode: Fixed
    Delta_Time: 0.01
    Testparticles:  1
    End_Time: 300.0
    Randomseed: -1
    Nevents: 5

Output:
    Output_Times: [-1.0, 0.0, 0.01, 0.02, 0.03, 0.04, 0.05, 0.06, 0.07, 0.08, 0.09, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0, 4.5, 5.0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 22, 24, 26, 28, 30, 35, 40, 45, 50, 60, 70, 80, 90, 100, 125, 150, 175, 200, 250, 300]
    Particles:
        Format: [Oscar2013]
        Extended: True
        Only_Final: No

Modi:
    Collider:
        Impact:
            Value: 5.8
        Projectile:
            Particles: {2212: 79, 2112: 118} #Gold197
        Target:
            Particles: {2212: 79, 2112: 118} #Gold197

        Sqrtsnn: 2.41
        Fermi_Motion: "off"


==> anc/Fig_5/Fig_5_2/SMASH_config_testparticles.yaml <==
Version: 1.8 # minimal SMASH version to use with this config file

Logging:
    default: INFO

General:
    Modus: Collider
    Time_Step_Mode: Fixed
    Delta_Time: 0.01
    Testparticles:  100
    End_Time: 300.0
    Randomseed: -1
    Nevents: 5

Output:
    Output_Times: [-1.0, 0.0, 0.01, 0.02, 0.03, 0.04, 0.05, 0.06, 0.07, 0.08, 0.09, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0, 4.5, 5.0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 22, 24, 26, 28, 30, 35, 40, 45, 50, 60, 70, 80, 90, 100, 125, 150, 175, 200, 250, 300]
    Particles:
        Format: [Oscar2013]
        Extended: True
        Only_Final: No

Modi:
    Collider:
        Impact:
            Value: 5.8
        Projectile:
            Particles: {2212: 79, 2112: 118} #Gold197
        Target:
            Particles: {2212: 79, 2112: 118} #Gold197

        Sqrtsnn: 2.41
        Fermi_Motion: "off"


==> anc/Fig_5/Fig_5_2/analysis_SMASH_output.py <==
# modules
import os
#import sys
#import math as ma
import numpy as np
import pandas as pd
#import itertools as it
#from collections import defaultdict


# explanation:
#Get L and N for different time values. First version!
#For example you use a Gold-Gold collision with onlyFinal=off in the
#config.yaml file, timeStep should be e.g. 1fm.
#This script uses MORE than one event.
#Analyses one 'particle_lists.oscar' file.
#Note that lrem calculates the angular momentum indirictly via 'L_rem=L_0-L_sp'!
#In case of a real direct calculation of L_rem I call it L_r here.
#L_r is therefor simply the summed angular momentum of particles that collide or
#have collided.
#
#To use this script, you have to set the PATH and AIM_FILE directly at the beginning
#of the script.




#where to find the data, that has to be read in
PATH = '/home/mmueller/smash/build1/data/0/particle_lists.oscar'
#print(os.getcwd())
#file, where the refined data should be saved
AIM_FILE = 'count_highres.txt'

#print the progress very basically
print('step forward')


# read in the relevant columns of the oscar file in a panda dataframe df
with open(PATH, 'r') as data:
    df = pd.read_csv(data, sep=' ', header=None, usecols=[0,1,2,3,6,7,8,12],
                     dtype=np.float64, skipinitialspace=True,
                     names=['time','rx','ry','rz','px','py','pz','ncoll'],
                     comment='#') 


#print the progress very basically
print('step forward')

#print(df.index)
#print(df.describe())

#define important constants
unit_conv = 5.0677307177 #from fm to GeV^{-1}
## defining a time shortly after the first time of the simulation
##don't need that, because I calculated L0 by index... not by explicit time set
#t_start = -2.042

# functions
# calculating the angular-momentum, having  r in fm
# and p in GeV; ang-mom then is unitless
def ang_mom_y(row):
    return unit_conv*(row['rz']*row['px']-row['rx']*row['pz'])


#create new column, where the angular momentum is saved
df['ly'] = df.apply(ang_mom_y, axis=1)

#print(df)


#print the progress very basically
print('step forward')

#don't need these columns anymore
del df['rx']
del df['ry']
del df['rz']
del df['px']
del df['py']
del df['pz']


#print(df)

#create an event column which is pre-filled with 0
df['event'] = 0

#print(df)
#print(len(df))

#helping list, to seperate the events at the end
cuts = [0]


#print the progress very basically
print('step forward')

#get the index of a new event in cuts
for i in range(1,len(df)):
    if (df.iloc[i,0] < df.iloc[i-1,0]):
        cuts.append(i)

#print(cuts)
N_evts = len(cuts)
#print(N_evts)

#get the first index, that isn't in df anymore, for further seperations in the event column
cuts.append(len(df))
#print(cuts)

#print(df)


#print the progress very basically
print('step forward')

#correctly fill the event column, which has the column index 4
#shift by 1 because event 0 is already correctly filled
for i in range(N_evts-1):
    df.iloc[cuts[i+1]:cuts[i+2],3] = i+1

#print(df)
#print(df.describe())


#print the progress very basically
print('step forward')




########################################################################################
#the totals
df_tot = df.groupby(['event', 'time'])['ly'].sum().reset_index(name='ly_tot')
#print(df_tot)


df_tot_count = df.groupby(['event', 'time'])['ly'].count().reset_index(name='ly_tot_count')
#print(df_tot_count)

ly_tot_mean = df_tot.groupby(['time'])['ly_tot'].mean().reset_index(name='ly_tot_mean')
#print(ly_tot_mean)

ly_tot_count_mean = df_tot_count.groupby(['time'])['ly_tot_count'].mean().reset_index(name='ly_tot_count_mean')
#print(ly_tot_count_mean)


N_timesteps = len(ly_tot_mean)
#print(N_timesteps)

ly_tot_std = df_tot.groupby(['time'])['ly_tot'].std().reset_index(name='ly_tot_std')
#print(ly_tot_std)

ly_tot_count_std = df_tot_count.groupby(['time'])['ly_tot_count'].std().reset_index(name='ly_tot_count_std')
#print(ly_tot_count_std)

ly_tot_sem = df_tot.groupby(['time'])['ly_tot'].sem().reset_index(name='ly_tot_sem')
#print(ly_tot_sem)

ly_tot_count_sem = df_tot_count.groupby(['time'])['ly_tot_count'].sem().reset_index(name='ly_tot_count_sem')
#print(ly_tot_count_sem)

#print the progress very basically
print('step forward')

########################################################################################
#ly_0 can be extracted easier than in the following...
##print(df_tot.loc[df_tot['time']<t_start,:])
#
#df_0 = df_tot.loc[df_tot['time']<t_start,:]
##print(df_0)
#df_0.rename(columns={'ly_tot': 'ly_0'}, inplace=True)
##print(df_0)
#df_0.reset_index(drop=True, inplace=True)
##print(df_0)
#
########################################################################################
#extract ly_0
ly_0_mean = ly_tot_mean.iloc[0,1]
#print(ly_0_mean)

ly_0_std = ly_tot_std.iloc[0,1]
#print(ly_0_std)

ly_0_sem = ly_tot_sem.iloc[0,1]
#print(ly_0_sem)

########################################################################################
#particles without collision... (spectators)

#print(df[df.ncoll.eq(0) & df.pto.eq(0)])
df_sp = df[df.ncoll.eq(0)]

del df_sp['ncoll']

df_sp.reset_index(drop=True, inplace=True)
#print(df_sp)

df_sp_count = df_sp.groupby(['event', 'time'])['ly'].count().reset_index(name='ly_sp_count')
#print(df_sp_count)

df_spe = df_sp.groupby(['event', 'time'])['ly'].sum().reset_index(name='ly_sp')
#print(df_spe)

ly_sp_mean = df_spe.groupby(['time'])['ly_sp'].mean().reset_index(name='ly_sp_mean')
#print(ly_sp_mean)

ly_sp_count_mean = df_sp_count.groupby(['time'])['ly_sp_count'].mean().reset_index(name='ly_sp_count_mean')
#print(ly_sp_count_mean)


ly_sp_std = df_spe.groupby(['time'])['ly_sp'].std().reset_index(name='ly_sp_std')
#print(ly_sp_std)

ly_sp_count_std = df_sp_count.groupby(['time'])['ly_sp_count'].std().reset_index(name='ly_sp_count_std')
#print(ly_sp_count_std)

ly_sp_sem = df_spe.groupby(['time'])['ly_sp'].sem().reset_index(name='ly_sp_sem')
#print(ly_sp_sem)

ly_sp_count_sem = df_sp_count.groupby(['time'])['ly_sp_count'].sem().reset_index(name='ly_sp_count_sem')
#print(ly_sp_count_sem)

#print the progress very basically
print('step forward')

########################################################################################
#particles with collision... ("remainers")

#print(df[df.ncoll.ne(0) & df.pto.ne(0)])
df_r = df[df.ncoll.ne(0)]

del df_r['ncoll']

df_r.reset_index(drop=True, inplace=True)
#print(df_r)

df_re = df_r.groupby(['event', 'time'])['ly'].sum().reset_index(name='ly_r')
#print(df_re)

df_r_count = df_r.groupby(['event', 'time'])['ly'].count().reset_index(name='ly_r_count')
#print(df_r_count)

ly_r_mean = df_re.groupby(['time'])['ly_r'].mean().reset_index(name='ly_r_mean')
#print(ly_r_mean)

ly_r_count_mean = df_r_count.groupby(['time'])['ly_r_count'].mean().reset_index(name='ly_r_count_mean')
#print(ly_r_count_mean)

ly_r_std = df_re.groupby(['time'])['ly_r'].std().reset_index(name='ly_r_std')
#print(ly_r_std)

ly_r_count_std = df_r_count.groupby(['time'])['ly_r_count'].std().reset_index(name='ly_r_count_std')
#print(ly_r_count_std)

ly_r_sem = df_re.groupby(['time'])['ly_r'].sem().reset_index(name='ly_r_sem')
#print(ly_r_sem)

ly_r_count_sem = df_r_count.groupby(['time'])['ly_r_count'].sem().reset_index(name='ly_r_count_sem')
#print(ly_r_count_sem)

#print the progress very basically
print('step forward')

########################################################################################
#l_rem=l_0-l_sp without errors...


ly_rem_mean = ly_sp_mean.copy()

ly_rem_mean.rename(columns={'ly_sp_mean': 'ly_rem_mean'}, inplace=True)
#l0-lsp don't get confused due to renaming... look at line before and after!
ly_rem_mean['ly_rem_mean']=-ly_rem_mean['ly_rem_mean']+ly_0_mean
#print(ly_rem_mean)
#print(ly_r_mean)

#print the progress very basically
print('step forward')

########################################################################################
#print(type(ly_r_mean.iloc[0,0]))


#starting time, where ly_r has its first value
t_coll = ly_r_mean.iloc[0,0]

#print(type(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index))
#print(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index.values)
#print(type(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index.values))
#print(int(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index.values))

#index from ly_rem_mean, where ly_r time starts (when the first collision took place (t_coll))
indx_t_coll = int(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index.values)

#print(ly_rem_mean.iloc[indx_t_coll:,:])


###don't need the following, because later I made lr and lrem comparable in printing out
###0.0 for lr for the times before collision
##here make lr and lrem comparable in deleting the first rows of lrem
#ly_rem_mean_comp = ly_rem_mean.iloc[indx_t_coll:,:]
#ly_rem_mean_comp.reset_index(drop=True, inplace=True)


#print(ly_rem_mean_comp)
#print(len(ly_rem_mean_comp))
#print(ly_rem_mean_comp.iloc[4,1])
#print(type(ly_rem_mean_comp.iloc[4,1]))



#print the progress very basically
print('step forward')

#loop to write the refined data in the output table file
for i in range(N_timesteps):
    f = open(AIM_FILE, 'a')
    if i == 0:
        f.write('#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem '\
                'Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem\n')

    #first column: time
    f.write('%f ' %ly_tot_mean.iloc[i,0])
    #ltot
    f.write('%f ' %ly_tot_mean.iloc[i,1])
    f.write('%f ' %ly_tot_sem.iloc[i,1])
    f.write('%f ' %ly_tot_count_mean.iloc[i,1])
    f.write('%f ' %ly_tot_count_sem.iloc[i,1])
    #lsp
    f.write('%f ' %ly_sp_mean.iloc[i,1])
    f.write('%f ' %ly_sp_sem.iloc[i,1])
    f.write('%f ' %ly_sp_count_mean.iloc[i,1])
    f.write('%f ' %ly_sp_count_sem.iloc[i,1])


    #lr
    if i < indx_t_coll:
        zerro = 0.0
        f.write('%f ' %zerro)
        f.write('%f ' %zerro)
        f.write('%f ' %zerro)
        f.write('%f ' %zerro)
    else:
        f.write('%f ' %ly_r_mean.iloc[i-indx_t_coll,1])
        f.write('%f ' %ly_r_sem.iloc[i-indx_t_coll,1])
        f.write('%f ' %ly_r_count_mean.iloc[i-indx_t_coll,1])
        f.write('%f ' %ly_r_count_sem.iloc[i-indx_t_coll,1])


    #lrem
    f.write('%f\n' %ly_rem_mean.iloc[i,1])

    #print the progress very basically
    print('step forward')

    f.close()




==> anc/Fig_5/Fig_5_2/count_L_time_off_notest.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-3.186030 -4380.003582 0.000014 394.000000 0.000000 -4380.003582 0.000014 394.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -4379.983830 0.028767 394.003333 0.003333 -4379.955779 0.035692 393.896667 0.026247 -0.561028 0.304785 2.133333 0.090851 -0.047803
10.000000 -4294.966408 1.867890 403.660000 0.186361 -3809.340196 6.489642 208.526667 0.505298 -485.626212 6.483009 195.133333 0.567738 -570.663386
20.000000 -4219.888358 2.557126 417.326667 0.230069 -2539.559068 12.333223 110.196667 0.625128 -1680.329290 12.178829 307.130000 0.709090 -1840.444514
30.000000 -4216.277986 2.574759 426.683333 0.272011 -2375.835075 13.184453 103.070000 0.645795 -1840.442911 13.106451 323.613333 0.728823 -2004.168507
40.000000 -4216.039828 2.589576 429.506667 0.290944 -2344.928022 13.384016 101.750000 0.651388 -1871.111806 13.295768 327.756667 0.756372 -2035.075560
50.000000 -4216.009210 2.588996 430.236667 0.289161 -2334.311443 13.511344 101.300000 0.655234 -1881.697767 13.425382 328.936667 0.763900 -2045.692139
60.000000 -4216.007572 2.588996 430.520000 0.286541 -2330.105880 13.605253 101.116667 0.657611 -1885.901692 13.518686 329.403333 0.764530 -2049.897702
70.000000 -4216.010014 2.589094 430.640000 0.288484 -2328.824568 13.638958 101.060000 0.658593 -1887.185446 13.550227 329.580000 0.766022 -2051.179014
80.000000 -4216.013169 2.589375 430.706667 0.287847 -2328.287592 13.658654 101.036667 0.659622 -1887.725577 13.568741 329.670000 0.766846 -2051.715990
90.000000 -4216.012836 2.589496 430.720000 0.287930 -2327.994486 13.679087 101.023333 0.660182 -1888.018350 13.588170 329.696667 0.767696 -2052.009096
100.000000 -4216.012427 2.589508 430.756667 0.288332 -2327.825745 13.688587 101.016667 0.660588 -1888.186682 13.596627 329.740000 0.767771 -2052.177837
110.000000 -4216.013635 2.589546 430.763333 0.288080 -2327.825745 13.688587 101.016667 0.660588 -1888.187890 13.596605 329.746667 0.767968 -2052.177837
120.000000 -4216.013363 2.589553 430.776667 0.288386 -2327.730493 13.692398 101.013333 0.660799 -1888.282870 13.599709 329.763333 0.768501 -2052.273089
130.000000 -4216.013242 2.589552 430.790000 0.288381 -2327.730493 13.692398 101.013333 0.660799 -1888.282750 13.599700 329.776667 0.768296 -2052.273089
140.000000 -4216.013257 2.589552 430.796667 0.288165 -2327.730493 13.692398 101.013333 0.660799 -1888.282764 13.599703 329.783333 0.768085 -2052.273089
150.000000 -4216.013255 2.589552 430.796667 0.288165 -2327.730493 13.692398 101.013333 0.660799 -1888.282762 13.599696 329.783333 0.768085 -2052.273089
160.000000 -4216.013425 2.589568 430.793333 0.288370 -2327.592516 13.690641 101.006667 0.660816 -1888.420909 13.597574 329.786667 0.768095 -2052.411066
170.000000 -4216.013419 2.589558 430.793333 0.288370 -2327.592516 13.690641 101.006667 0.660816 -1888.420903 13.597588 329.786667 0.768095 -2052.411066
180.000000 -4216.013353 2.589555 430.793333 0.288370 -2327.592516 13.690641 101.006667 0.660816 -1888.420837 13.597585 329.786667 0.768095 -2052.411066
190.000000 -4216.013117 2.589580 430.793333 0.288370 -2327.592516 13.690641 101.006667 0.660816 -1888.420601 13.597569 329.786667 0.768095 -2052.411066
200.000000 -4216.013309 2.589534 430.800000 0.288463 -2327.592516 13.690641 101.006667 0.660816 -1888.420793 13.597572 329.793333 0.768058 -2052.411066
210.000000 -4216.013769 2.589548 430.803333 0.288683 -2327.592516 13.690641 101.006667 0.660816 -1888.421253 13.597566 329.796667 0.768242 -2052.411066
220.000000 -4216.013647 2.589599 430.803333 0.288683 -2327.592516 13.690641 101.006667 0.660816 -1888.421131 13.597595 329.796667 0.768242 -2052.411066
230.000000 -4216.013487 2.589573 430.806667 0.288478 -2327.592516 13.690641 101.006667 0.660816 -1888.420971 13.597594 329.800000 0.768223 -2052.411066
240.000000 -4216.013341 2.589556 430.806667 0.288478 -2327.592516 13.690641 101.006667 0.660816 -1888.420825 13.597602 329.800000 0.768223 -2052.411066
250.000000 -4216.013555 2.589591 430.810000 0.288273 -2327.592516 13.690641 101.006667 0.660816 -1888.421039 13.597572 329.803333 0.768117 -2052.411066
260.000000 -4216.012155 2.589547 430.810000 0.288273 -2327.592516 13.690641 101.006667 0.660816 -1888.419639 13.597547 329.803333 0.768117 -2052.411066
270.000000 -4216.013651 2.589547 430.810000 0.288273 -2327.592516 13.690641 101.006667 0.660816 -1888.421135 13.597596 329.803333 0.768117 -2052.411066
280.000000 -4216.013315 2.589534 430.810000 0.288273 -2327.592516 13.690641 101.006667 0.660816 -1888.420799 13.597565 329.803333 0.768117 -2052.411066
290.000000 -4216.013802 2.589571 430.810000 0.288273 -2327.592516 13.690641 101.006667 0.660816 -1888.421286 13.597590 329.803333 0.768117 -2052.411066
300.000000 -4216.014101 2.589543 430.820000 0.288391 -2327.592516 13.690641 101.006667 0.660816 -1888.421585 13.597593 329.813333 0.767683 -2052.411066


==> anc/Fig_5/Fig_5_2/count_L_time_off_testp100.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-3.186030 -438000.358519 0.000941 39400.000000 0.000000 -438000.358519 0.000941 39400.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -438000.338939 0.250216 39400.800000 0.374166 -437997.614435 1.744786 39389.800000 1.157584 -2.724504 1.779982 11.000000 1.449138 -2.744084
10.000000 -437875.391073 12.692377 40334.000000 8.786353 -387461.183086 338.128319 21242.400000 30.342380 -50414.207987 330.891669 19091.600000 33.865321 -50539.175432
20.000000 -437801.262934 14.950734 41628.600000 12.508397 -261370.985376 363.039781 11338.000000 19.552493 -176430.277558 367.766175 30290.600000 26.154541 -176629.373143
30.000000 -437799.526927 15.444655 42410.400000 23.515102 -245066.979203 874.570178 10614.200000 43.136296 -192732.547724 877.032541 31796.200000 53.611939 -192933.379316
40.000000 -437800.050511 15.720492 42631.400000 20.279546 -242010.998062 1074.701324 10482.400000 53.544001 -195789.052449 1076.055872 32149.000000 58.561933 -195989.360457
50.000000 -437799.915169 15.442936 42694.000000 21.794495 -241025.101376 1165.947908 10438.200000 56.212454 -196774.813793 1166.705633 32255.800000 63.370656 -196975.257142
60.000000 -437799.908737 15.410737 42715.200000 21.216503 -240750.047156 1220.494132 10426.000000 58.233152 -197049.861580 1221.238080 32289.200000 65.540369 -197250.311362
70.000000 -437799.989072 15.447377 42722.400000 21.444347 -240600.139322 1238.757771 10420.600000 58.837573 -197199.849750 1239.730447 32301.800000 67.030888 -197400.219197
80.000000 -437800.040285 15.475599 42727.800000 21.492789 -240545.822662 1254.514465 10417.800000 59.452838 -197254.217624 1255.577725 32310.000000 67.532955 -197454.535857
90.000000 -437800.022132 15.471706 42730.600000 22.001364 -240519.132363 1259.753032 10416.600000 59.729892 -197280.889769 1260.841052 32314.000000 68.411256 -197481.226156
100.000000 -437799.993488 15.472681 42732.600000 22.317258 -240506.462208 1266.650075 10416.000000 60.027494 -197293.531280 1267.737119 32316.600000 68.877863 -197493.896311
110.000000 -437800.003537 15.477179 42734.000000 22.458851 -240489.603748 1272.591893 10415.400000 60.177737 -197310.399789 1273.687782 32318.600000 69.208092 -197510.754770
120.000000 -437800.002513 15.479183 42734.200000 22.430782 -240471.574172 1280.315293 10414.600000 60.485205 -197328.428341 1281.390014 32319.600000 69.480645 -197528.784346
130.000000 -437799.993157 15.481286 42734.600000 22.546840 -240471.574172 1280.315293 10414.600000 60.485205 -197328.418985 1281.392440 32320.000000 69.131758 -197528.784346
140.000000 -437800.004019 15.476037 42734.600000 22.546840 -240460.942961 1282.333755 10414.200000 60.608910 -197339.061058 1283.345112 32320.400000 69.257924 -197539.415557
150.000000 -437799.999563 15.483371 42734.800000 22.421864 -240460.942961 1282.333755 10414.200000 60.608910 -197339.056602 1283.339132 32320.600000 69.278857 -197539.415557
160.000000 -437799.991375 15.482343 42735.200000 22.269710 -240460.942961 1282.333755 10414.200000 60.608910 -197339.048413 1283.339977 32321.000000 69.300072 -197539.415557
170.000000 -437800.004465 15.483029 42735.200000 22.269710 -240454.764273 1285.473134 10414.000000 60.679486 -197345.240191 1286.497641 32321.200000 69.322002 -197545.594245
180.000000 -437800.019040 15.480986 42735.600000 22.292600 -240449.864090 1288.268820 10413.800000 60.793421 -197350.154951 1289.294314 32321.800000 69.502806 -197550.494429
190.000000 -437800.015003 15.462639 42735.800000 22.265220 -240449.864090 1288.268820 10413.800000 60.793421 -197350.150913 1289.290440 32322.000000 69.502518 -197550.494429
200.000000 -437799.981126 15.486933 42735.800000 22.265220 -240449.864090 1288.268820 10413.800000 60.793421 -197350.117037 1289.280940 32322.000000 69.502518 -197550.494429
210.000000 -437799.969072 15.462609 42735.800000 22.265220 -240449.864090 1288.268820 10413.800000 60.793421 -197350.104982 1289.283602 32322.000000 69.502518 -197550.494429
220.000000 -437799.957571 15.466998 42736.000000 22.142719 -240449.864090 1288.268820 10413.800000 60.793421 -197350.093481 1289.289328 32322.200000 69.525103 -197550.494429
230.000000 -437799.997028 15.482641 42736.000000 22.142719 -240449.864090 1288.268820 10413.800000 60.793421 -197350.132938 1289.303881 32322.200000 69.525103 -197550.494429
240.000000 -437800.010811 15.484260 42736.400000 22.437914 -240449.864090 1288.268820 10413.800000 60.793421 -197350.146721 1289.312576 32322.600000 69.590660 -197550.494429
250.000000 -437800.020484 15.469012 42736.400000 22.437914 -240449.864090 1288.268820 10413.800000 60.793421 -197350.156394 1289.298799 32322.600000 69.590660 -197550.494429
260.000000 -437800.005411 15.481608 42736.600000 22.586722 -240449.864090 1288.268820 10413.800000 60.793421 -197350.141321 1289.301279 32322.800000 69.624277 -197550.494429
270.000000 -437800.056605 15.424136 42736.600000 22.586722 -240447.385497 1287.936867 10413.600000 60.803454 -197352.671108 1288.959800 32323.000000 69.623990 -197552.973022
280.000000 -437799.985645 15.482301 42736.600000 22.586722 -240447.385497 1287.936867 10413.600000 60.803454 -197352.600148 1288.919886 32323.000000 69.623990 -197552.973022
290.000000 -437800.014938 15.491654 42736.800000 22.466419 -240441.090306 1291.142902 10413.400000 60.874132 -197358.924632 1292.181235 32323.400000 69.669649 -197559.268213
300.000000 -437800.046796 15.476338 42737.400000 22.469090 -240441.090306 1291.142902 10413.400000 60.874132 -197358.956490 1292.188751 32324.000000 69.726609 -197559.268213


==> anc/Fig_5/Fig_5_2/plot_data_points.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
#import scipy.optimize as op

plt.style.use('seaborn-whitegrid')

# import data
data = pd.read_csv('count_L_time_off_notest.txt', sep='\s+', comment='#',
                   header=None)
data = pd.DataFrame(data)

data_test = pd.read_csv('count_L_time_off_testp100.txt', sep='\s+', comment='#',
                   header=None)
data_test = pd.DataFrame(data_test)


# assigning the correct data
time = data[0]
Ltot = data[1]
Ltot_sem = data[2]
Lsp = data[5]
Lsp_sem = data[6]
Lr = data[9]
Lr_sem = data[10]
Lrem = data[13]

num_testparticles = 100

time_test = data_test[0]
Ltot_test = data_test[1]/num_testparticles
Ltot_sem_test = data_test[2]/num_testparticles
Lsp_test = data_test[5]/num_testparticles
Lsp_sem_test = data_test[6]/num_testparticles
Lr_test = data_test[9]/num_testparticles
Lr_sem_test = data_test[10]/num_testparticles
Lrem_test = data_test[13]/num_testparticles




# plotting the outcome of the simulation
#plt.errorbar(time, -Ltot, yerr=Ltot_sem,
#             color='#0008ff', marker='.', label='$-L_{tot\,y}$')

#plt.plot(time, -Ltot-(Lrem-Lr), c='#800080', lw=0.9, label='$L_{tot}+\Delta L_r$')

linewidth = 2.3


plt.figure(figsize=(6, 4.4))

color1 = '#A33E43'
color2 = '#023C56'
color3 = '#A5BD9A'

plt.plot(time, -Ltot, c=color1, lw=linewidth, label='$L_{tot}$')         
plt.fill_between(time, -Ltot+Ltot_sem, -Ltot-Ltot_sem, alpha=0.3,
                 color=color1)
plt.plot(time_test, -Ltot_test, c=color1, ls= "--", lw=linewidth+0.3, label='$L_{tot, testp.}$') 


plt.plot(time, -Lr, c=color2, lw=linewidth, label='$L_{r}$')
plt.fill_between(time, -Lr+Lr_sem, -Lr-Lr_sem, alpha=0.3,
                 color=color2)
plt.plot(time_test, -Lr_test, c=color2,ls="--", lw=linewidth, label='$L_{r, test}$')

plt.plot(time, -Lsp, c=color3, lw=linewidth, label='$L_{sp}$')
plt.fill_between(time, -Lsp+Lsp_sem, -Lsp-Lsp_sem, alpha=0.3,
                 color=color3)
plt.plot(time_test, -Lsp_test, c=color3, lw=linewidth, ls="--", label='$L_{sp, test}$')


plt.title(r'$Au-Au\qquad$'\
          r'$\sqrt{s_{NN}}\,=\,2.41\,$GeV', fontsize=15)
plt.xlabel(r'$t\,$(fm)', fontsize=15)
plt.ylabel(r'$-L_{y}$', fontsize=15)
plt.yticks(fontsize=12)
plt.xticks(fontsize=12)
plt.text(180.0, 3400.0, r'Fermi Motion: Off', fontsize='x-large', fontweight='roman')

leg = plt.legend(frameon=True, framealpha=1, prop={'size': 13}, ncol=2)

legend_line_size = 2.8

leg.get_lines()[0].set_linewidth(legend_line_size)
leg.get_lines()[1].set_linewidth(legend_line_size)
leg.get_lines()[2].set_linewidth(legend_line_size)
leg.get_lines()[3].set_linewidth(legend_line_size)
leg.get_lines()[4].set_linewidth(legend_line_size)
leg.get_lines()[5].set_linewidth(legend_line_size)

plt.savefig('ly_AuAu2_41_fermi_off.pdf')



==> anc/Fig_5/Fig_5_3/Readme.txt <==
Generating Plot 5.3:

- run "plot_data_points.py" which will plot the data points stored in "count_L_time_on_notest.txt" and "count_L_time_on_testp100.txt"

The data files were generated analogous to Fig. 3


==> anc/Fig_5/Fig_5_3/SMASH_config.yaml <==
Version: 1.8 # minimal SMASH version to use with this config file

Logging:
    default: INFO

General:
    Modus: Collider
    Time_Step_Mode: Fixed
    Delta_Time: 0.01
    Testparticles:  1
    End_Time: 300.0
    Randomseed: -1
    Nevents: 5

Output:
    Output_Times: [-1.0, 0.0, 0.01, 0.02, 0.03, 0.04, 0.05, 0.06, 0.07, 0.08, 0.09, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0, 4.5, 5.0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 22, 24, 26, 28, 30, 35, 40, 45, 50, 60, 70, 80, 90, 100, 125, 150, 175, 200, 250, 300]
    Particles:
        Format: [Oscar2013]
        Extended: True
        Only_Final: No

Modi:
    Collider:
        Impact:
            Value: 5.8
        Projectile:
            Particles: {2212: 79, 2112: 118} #Gold197
        Target:
            Particles: {2212: 79, 2112: 118} #Gold197

        Sqrtsnn: 2.41
        Fermi_Motion: "on"


==> anc/Fig_5/Fig_5_3/SMASH_config_testparticles.yaml <==
Version: 1.8 # minimal SMASH version to use with this config file

Logging:
    default: INFO

General:
    Modus: Collider
    Time_Step_Mode: Fixed
    Delta_Time: 0.01
    Testparticles:  100
    End_Time: 300.0
    Randomseed: -1
    Nevents: 5

Output:
    Output_Times: [-1.0, 0.0, 0.01, 0.02, 0.03, 0.04, 0.05, 0.06, 0.07, 0.08, 0.09, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0, 4.5, 5.0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 22, 24, 26, 28, 30, 35, 40, 45, 50, 60, 70, 80, 90, 100, 125, 150, 175, 200, 250, 300]
    Particles:
        Format: [Oscar2013]
        Extended: True
        Only_Final: No

Modi:
    Collider:
        Impact:
            Value: 5.8
        Projectile:
            Particles: {2212: 79, 2112: 118} #Gold197
        Target:
            Particles: {2212: 79, 2112: 118} #Gold197

        Sqrtsnn: 2.41
        Fermi_Motion: "on"


==> anc/Fig_5/Fig_5_3/analysis_SMASH_output.py <==
# modules
import os
#import sys
#import math as ma
import numpy as np
import pandas as pd
#import itertools as it
#from collections import defaultdict


# explanation:
#Get L and N for different time values. First version!
#For example you use a Gold-Gold collision with onlyFinal=off in the
#config.yaml file, timeStep should be e.g. 1fm.
#This script uses MORE than one event.
#Analyses one 'particle_lists.oscar' file.
#Note that lrem calculates the angular momentum indirictly via 'L_rem=L_0-L_sp'!
#In case of a real direct calculation of L_rem I call it L_r here.
#L_r is therefor simply the summed angular momentum of particles that collide or
#have collided.
#
#To use this script, you have to set the PATH and AIM_FILE directly at the beginning
#of the script.




#where to find the data, that has to be read in
PATH = '/home/mmueller/smash/build1/data/0/particle_lists.oscar'
#print(os.getcwd())
#file, where the refined data should be saved
AIM_FILE = 'count_highres.txt'

#print the progress very basically
print('step forward')


# read in the relevant columns of the oscar file in a panda dataframe df
with open(PATH, 'r') as data:
    df = pd.read_csv(data, sep=' ', header=None, usecols=[0,1,2,3,6,7,8,12],
                     dtype=np.float64, skipinitialspace=True,
                     names=['time','rx','ry','rz','px','py','pz','ncoll'],
                     comment='#') 


#print the progress very basically
print('step forward')

#print(df.index)
#print(df.describe())

#define important constants
unit_conv = 5.0677307177 #from fm to GeV^{-1}
## defining a time shortly after the first time of the simulation
##don't need that, because I calculated L0 by index... not by explicit time set
#t_start = -2.042

# functions
# calculating the angular-momentum, having  r in fm
# and p in GeV; ang-mom then is unitless
def ang_mom_y(row):
    return unit_conv*(row['rz']*row['px']-row['rx']*row['pz'])


#create new column, where the angular momentum is saved
df['ly'] = df.apply(ang_mom_y, axis=1)

#print(df)


#print the progress very basically
print('step forward')

#don't need these columns anymore
del df['rx']
del df['ry']
del df['rz']
del df['px']
del df['py']
del df['pz']


#print(df)

#create an event column which is pre-filled with 0
df['event'] = 0

#print(df)
#print(len(df))

#helping list, to seperate the events at the end
cuts = [0]


#print the progress very basically
print('step forward')

#get the index of a new event in cuts
for i in range(1,len(df)):
    if (df.iloc[i,0] < df.iloc[i-1,0]):
        cuts.append(i)

#print(cuts)
N_evts = len(cuts)
#print(N_evts)

#get the first index, that isn't in df anymore, for further seperations in the event column
cuts.append(len(df))
#print(cuts)

#print(df)


#print the progress very basically
print('step forward')

#correctly fill the event column, which has the column index 4
#shift by 1 because event 0 is already correctly filled
for i in range(N_evts-1):
    df.iloc[cuts[i+1]:cuts[i+2],3] = i+1

#print(df)
#print(df.describe())


#print the progress very basically
print('step forward')




########################################################################################
#the totals
df_tot = df.groupby(['event', 'time'])['ly'].sum().reset_index(name='ly_tot')
#print(df_tot)


df_tot_count = df.groupby(['event', 'time'])['ly'].count().reset_index(name='ly_tot_count')
#print(df_tot_count)

ly_tot_mean = df_tot.groupby(['time'])['ly_tot'].mean().reset_index(name='ly_tot_mean')
#print(ly_tot_mean)

ly_tot_count_mean = df_tot_count.groupby(['time'])['ly_tot_count'].mean().reset_index(name='ly_tot_count_mean')
#print(ly_tot_count_mean)


N_timesteps = len(ly_tot_mean)
#print(N_timesteps)

ly_tot_std = df_tot.groupby(['time'])['ly_tot'].std().reset_index(name='ly_tot_std')
#print(ly_tot_std)

ly_tot_count_std = df_tot_count.groupby(['time'])['ly_tot_count'].std().reset_index(name='ly_tot_count_std')
#print(ly_tot_count_std)

ly_tot_sem = df_tot.groupby(['time'])['ly_tot'].sem().reset_index(name='ly_tot_sem')
#print(ly_tot_sem)

ly_tot_count_sem = df_tot_count.groupby(['time'])['ly_tot_count'].sem().reset_index(name='ly_tot_count_sem')
#print(ly_tot_count_sem)

#print the progress very basically
print('step forward')

########################################################################################
#ly_0 can be extracted easier than in the following...
##print(df_tot.loc[df_tot['time']<t_start,:])
#
#df_0 = df_tot.loc[df_tot['time']<t_start,:]
##print(df_0)
#df_0.rename(columns={'ly_tot': 'ly_0'}, inplace=True)
##print(df_0)
#df_0.reset_index(drop=True, inplace=True)
##print(df_0)
#
########################################################################################
#extract ly_0
ly_0_mean = ly_tot_mean.iloc[0,1]
#print(ly_0_mean)

ly_0_std = ly_tot_std.iloc[0,1]
#print(ly_0_std)

ly_0_sem = ly_tot_sem.iloc[0,1]
#print(ly_0_sem)

########################################################################################
#particles without collision... (spectators)

#print(df[df.ncoll.eq(0) & df.pto.eq(0)])
df_sp = df[df.ncoll.eq(0)]

del df_sp['ncoll']

df_sp.reset_index(drop=True, inplace=True)
#print(df_sp)

df_sp_count = df_sp.groupby(['event', 'time'])['ly'].count().reset_index(name='ly_sp_count')
#print(df_sp_count)

df_spe = df_sp.groupby(['event', 'time'])['ly'].sum().reset_index(name='ly_sp')
#print(df_spe)

ly_sp_mean = df_spe.groupby(['time'])['ly_sp'].mean().reset_index(name='ly_sp_mean')
#print(ly_sp_mean)

ly_sp_count_mean = df_sp_count.groupby(['time'])['ly_sp_count'].mean().reset_index(name='ly_sp_count_mean')
#print(ly_sp_count_mean)


ly_sp_std = df_spe.groupby(['time'])['ly_sp'].std().reset_index(name='ly_sp_std')
#print(ly_sp_std)

ly_sp_count_std = df_sp_count.groupby(['time'])['ly_sp_count'].std().reset_index(name='ly_sp_count_std')
#print(ly_sp_count_std)

ly_sp_sem = df_spe.groupby(['time'])['ly_sp'].sem().reset_index(name='ly_sp_sem')
#print(ly_sp_sem)

ly_sp_count_sem = df_sp_count.groupby(['time'])['ly_sp_count'].sem().reset_index(name='ly_sp_count_sem')
#print(ly_sp_count_sem)

#print the progress very basically
print('step forward')

########################################################################################
#particles with collision... ("remainers")

#print(df[df.ncoll.ne(0) & df.pto.ne(0)])
df_r = df[df.ncoll.ne(0)]

del df_r['ncoll']

df_r.reset_index(drop=True, inplace=True)
#print(df_r)

df_re = df_r.groupby(['event', 'time'])['ly'].sum().reset_index(name='ly_r')
#print(df_re)

df_r_count = df_r.groupby(['event', 'time'])['ly'].count().reset_index(name='ly_r_count')
#print(df_r_count)

ly_r_mean = df_re.groupby(['time'])['ly_r'].mean().reset_index(name='ly_r_mean')
#print(ly_r_mean)

ly_r_count_mean = df_r_count.groupby(['time'])['ly_r_count'].mean().reset_index(name='ly_r_count_mean')
#print(ly_r_count_mean)

ly_r_std = df_re.groupby(['time'])['ly_r'].std().reset_index(name='ly_r_std')
#print(ly_r_std)

ly_r_count_std = df_r_count.groupby(['time'])['ly_r_count'].std().reset_index(name='ly_r_count_std')
#print(ly_r_count_std)

ly_r_sem = df_re.groupby(['time'])['ly_r'].sem().reset_index(name='ly_r_sem')
#print(ly_r_sem)

ly_r_count_sem = df_r_count.groupby(['time'])['ly_r_count'].sem().reset_index(name='ly_r_count_sem')
#print(ly_r_count_sem)

#print the progress very basically
print('step forward')

########################################################################################
#l_rem=l_0-l_sp without errors...


ly_rem_mean = ly_sp_mean.copy()

ly_rem_mean.rename(columns={'ly_sp_mean': 'ly_rem_mean'}, inplace=True)
#l0-lsp don't get confused due to renaming... look at line before and after!
ly_rem_mean['ly_rem_mean']=-ly_rem_mean['ly_rem_mean']+ly_0_mean
#print(ly_rem_mean)
#print(ly_r_mean)

#print the progress very basically
print('step forward')

########################################################################################
#print(type(ly_r_mean.iloc[0,0]))


#starting time, where ly_r has its first value
t_coll = ly_r_mean.iloc[0,0]

#print(type(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index))
#print(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index.values)
#print(type(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index.values))
#print(int(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index.values))

#index from ly_rem_mean, where ly_r time starts (when the first collision took place (t_coll))
indx_t_coll = int(ly_rem_mean.loc[ly_rem_mean['time']==t_coll,:].index.values)

#print(ly_rem_mean.iloc[indx_t_coll:,:])


###don't need the following, because later I made lr and lrem comparable in printing out
###0.0 for lr for the times before collision
##here make lr and lrem comparable in deleting the first rows of lrem
#ly_rem_mean_comp = ly_rem_mean.iloc[indx_t_coll:,:]
#ly_rem_mean_comp.reset_index(drop=True, inplace=True)


#print(ly_rem_mean_comp)
#print(len(ly_rem_mean_comp))
#print(ly_rem_mean_comp.iloc[4,1])
#print(type(ly_rem_mean_comp.iloc[4,1]))



#print the progress very basically
print('step forward')

#loop to write the refined data in the output table file
for i in range(N_timesteps):
    f = open(AIM_FILE, 'a')
    if i == 0:
        f.write('#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem '\
                'Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem\n')

    #first column: time
    f.write('%f ' %ly_tot_mean.iloc[i,0])
    #ltot
    f.write('%f ' %ly_tot_mean.iloc[i,1])
    f.write('%f ' %ly_tot_sem.iloc[i,1])
    f.write('%f ' %ly_tot_count_mean.iloc[i,1])
    f.write('%f ' %ly_tot_count_sem.iloc[i,1])
    #lsp
    f.write('%f ' %ly_sp_mean.iloc[i,1])
    f.write('%f ' %ly_sp_sem.iloc[i,1])
    f.write('%f ' %ly_sp_count_mean.iloc[i,1])
    f.write('%f ' %ly_sp_count_sem.iloc[i,1])


    #lr
    if i < indx_t_coll:
        zerro = 0.0
        f.write('%f ' %zerro)
        f.write('%f ' %zerro)
        f.write('%f ' %zerro)
        f.write('%f ' %zerro)
    else:
        f.write('%f ' %ly_r_mean.iloc[i-indx_t_coll,1])
        f.write('%f ' %ly_r_sem.iloc[i-indx_t_coll,1])
        f.write('%f ' %ly_r_count_mean.iloc[i-indx_t_coll,1])
        f.write('%f ' %ly_r_count_sem.iloc[i-indx_t_coll,1])


    #lrem
    f.write('%f\n' %ly_rem_mean.iloc[i,1])

    #print the progress very basically
    print('step forward')

    f.close()




==> anc/Fig_5/Fig_5_3/count_L_time_on_notest.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-3.186030 -4470.882423 2.808478 394.000000 0.000000 -4470.882423 2.808478 394.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -4470.881675 2.813370 394.003333 0.003333 -4470.860864 2.811518 393.923333 0.022948 -0.567590 0.402186 2.181818 0.121967 -0.021560
10.000000 -4393.962842 3.320851 407.720000 0.198783 -3814.889838 7.750619 202.290000 0.474732 -579.073004 7.375785 205.430000 0.545413 -655.992585
20.000000 -4331.575433 3.868545 425.796667 0.302472 -2602.962272 12.371949 106.546667 0.548113 -1728.613160 12.002971 319.250000 0.666295 -1867.920151
30.000000 -4327.367646 3.863289 436.833333 0.319972 -2416.548695 13.308288 98.086667 0.576343 -1910.818951 12.927015 338.746667 0.703081 -2054.333729
40.000000 -4327.048376 3.862893 440.450000 0.325543 -2388.296531 13.515507 96.876667 0.585103 -1938.751845 13.133052 343.573333 0.726159 -2082.585892
50.000000 -4327.074035 3.865567 441.430000 0.329919 -2381.184218 13.531242 96.586667 0.585144 -1945.889817 13.159787 344.843333 0.736844 -2089.698206
60.000000 -4327.086416 3.866894 441.800000 0.329386 -2379.355393 13.560701 96.503333 0.586023 -1947.731023 13.180846 345.296667 0.735534 -2091.527031
70.000000 -4327.089552 3.867262 441.910000 0.328786 -2379.076376 13.557740 96.490000 0.586213 -1948.013176 13.174756 345.420000 0.736613 -2091.806047
80.000000 -4327.088552 3.867307 442.010000 0.331191 -2379.042481 13.559665 96.486667 0.586364 -1948.046071 13.177104 345.523333 0.737488 -2091.839942
90.000000 -4327.088750 3.867308 442.033333 0.331371 -2379.042583 13.559662 96.486667 0.586364 -1948.046166 13.177100 345.546667 0.737847 -2091.839840
100.000000 -4327.088510 3.867307 442.050000 0.331213 -2379.042542 13.559669 96.486667 0.586364 -1948.045968 13.177100 345.563333 0.737858 -2091.839881
110.000000 -4327.088701 3.867296 442.060000 0.331089 -2379.042552 13.559668 96.486667 0.586364 -1948.046149 13.177098 345.573333 0.737991 -2091.839872
120.000000 -4327.088574 3.867301 442.066667 0.331354 -2379.042554 13.559665 96.486667 0.586364 -1948.046019 13.177092 345.580000 0.738049 -2091.839869
130.000000 -4327.088445 3.867316 442.073333 0.331215 -2379.042595 13.559665 96.486667 0.586364 -1948.045851 13.177109 345.586667 0.738077 -2091.839829
140.000000 -4327.088358 3.867317 442.073333 0.331215 -2379.042549 13.559667 96.486667 0.586364 -1948.045809 13.177101 345.586667 0.738077 -2091.839874
150.000000 -4327.088206 3.867322 442.073333 0.331215 -2379.042544 13.559665 96.486667 0.586364 -1948.045662 13.177113 345.586667 0.738077 -2091.839879
160.000000 -4327.088185 3.867325 442.073333 0.331215 -2379.042456 13.559667 96.486667 0.586364 -1948.045729 13.177110 345.586667 0.738077 -2091.839967
170.000000 -4327.088080 3.867355 442.076667 0.331431 -2379.042431 13.559661 96.486667 0.586364 -1948.045650 13.177116 345.590000 0.738302 -2091.839993
180.000000 -4327.088389 3.867334 442.076667 0.331431 -2379.042330 13.559660 96.486667 0.586364 -1948.046059 13.177107 345.590000 0.738302 -2091.840093
190.000000 -4327.088137 3.867324 442.076667 0.331431 -2379.042367 13.559668 96.486667 0.586364 -1948.045769 13.177137 345.590000 0.738302 -2091.840056
200.000000 -4327.088323 3.867327 442.076667 0.331431 -2379.042547 13.559661 96.486667 0.586364 -1948.045776 13.177141 345.590000 0.738302 -2091.839876
210.000000 -4327.088584 3.867310 442.080000 0.331277 -2379.042442 13.559667 96.486667 0.586364 -1948.046141 13.177096 345.593333 0.738527 -2091.839981
220.000000 -4327.088253 3.867307 442.080000 0.331277 -2379.042372 13.559665 96.486667 0.586364 -1948.045881 13.177123 345.593333 0.738527 -2091.840051
230.000000 -4327.088301 3.867326 442.080000 0.331277 -2379.042533 13.559670 96.486667 0.586364 -1948.045768 13.177103 345.593333 0.738527 -2091.839890
240.000000 -4327.088527 3.867344 442.080000 0.331277 -2379.042607 13.559670 96.486667 0.586364 -1948.045920 13.177094 345.593333 0.738527 -2091.839817
250.000000 -4327.088584 3.867306 442.080000 0.331277 -2379.042592 13.559666 96.486667 0.586364 -1948.045993 13.177129 345.593333 0.738527 -2091.839832
260.000000 -4327.088289 3.867305 442.080000 0.331277 -2379.042528 13.559668 96.486667 0.586364 -1948.045761 13.177078 345.593333 0.738527 -2091.839896
270.000000 -4327.088103 3.867367 442.080000 0.331277 -2379.042550 13.559666 96.486667 0.586364 -1948.045553 13.177135 345.593333 0.738527 -2091.839873
280.000000 -4327.088274 3.867279 442.080000 0.331277 -2379.042674 13.559669 96.486667 0.586364 -1948.045600 13.177117 345.593333 0.738527 -2091.839749
290.000000 -4327.088604 3.867320 442.080000 0.331277 -2379.042528 13.559662 96.486667 0.586364 -1948.046076 13.177124 345.593333 0.738527 -2091.839895
300.000000 -4327.088725 3.867327 442.086667 0.331507 -2379.042769 13.559669 96.486667 0.586364 -1948.045956 13.177109 345.600000 0.738524 -2091.839654


==> anc/Fig_5/Fig_5_3/count_L_time_on_testp100.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-3.186030 -446806.954762 195.416360 39400.000000 0.000000 -446806.954762 195.416360 39400.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -446807.057831 195.490815 39400.600000 0.400000 -446804.637506 198.569080 39393.000000 0.894427 -2.420325 3.783322 7.600000 0.927362 -2.317256
10.000000 -446715.338050 200.218062 40738.600000 11.989996 -386700.945039 511.347700 20415.000000 44.847519 -60014.393011 596.638155 20323.600000 37.278144 -60106.009723
20.000000 -446635.558886 205.203447 42474.000000 20.459717 -264531.884537 788.296631 10771.800000 46.569733 -182103.674349 907.010349 31702.200000 49.045285 -182275.070225
30.000000 -446635.901764 203.285730 43491.600000 23.846593 -245976.532010 680.527332 9921.000000 43.895330 -200659.369753 833.334361 33570.600000 58.457335 -200830.422751
40.000000 -446635.632161 203.643480 43817.600000 26.345019 -242624.643338 764.532793 9780.400000 45.822047 -204010.988822 911.182662 34037.200000 64.121291 -204182.311423
50.000000 -446636.044563 203.678520 43906.200000 21.319944 -241829.620758 770.286374 9748.200000 45.741010 -204806.423805 911.431789 34158.000000 60.135680 -204977.334003
60.000000 -446636.121635 203.689554 43939.400000 21.949032 -241594.634859 770.232246 9739.000000 45.104324 -205041.486776 912.856846 34200.400000 60.805098 -205212.319903
70.000000 -446636.095469 203.644156 43951.400000 20.595145 -241468.655906 797.302416 9734.600000 46.226183 -205167.439563 937.321477 34216.800000 60.575077 -205338.298856
80.000000 -446636.092702 203.651856 43956.800000 20.172754 -241463.519299 797.005856 9734.400000 46.167738 -205172.573403 936.664814 34222.400000 59.562236 -205343.435463
90.000000 -446636.096257 203.644963 43959.600000 20.653329 -241448.970551 802.002783 9733.800000 46.304859 -205187.125706 941.800073 34225.800000 59.750649 -205357.984211
100.000000 -446636.100001 203.647607 43961.600000 20.121133 -241434.023714 809.654420 9733.200000 46.666262 -205202.076287 950.117056 34228.400000 59.681320 -205372.931047
110.000000 -446636.091794 203.648195 43963.400000 20.195544 -241434.020755 809.652752 9733.200000 46.666262 -205202.071039 950.115991 34230.200000 59.815884 -205372.934007
120.000000 -446636.087568 203.652841 43964.600000 20.497805 -241432.404270 809.318212 9733.000000 46.663690 -205203.683297 949.587087 34231.600000 60.003833 -205374.550491
130.000000 -446636.103350 203.641091 43965.200000 20.098259 -241422.970431 809.677862 9732.600000 46.691113 -205213.132919 949.659734 34232.600000 59.725706 -205383.984331
140.000000 -446636.086983 203.641783 43966.800000 19.908290 -241422.961426 809.676395 9732.600000 46.691113 -205213.125556 949.659598 34234.200000 59.402357 -205383.993336
150.000000 -446636.112008 203.636772 43967.000000 19.819183 -241422.968913 809.676866 9732.600000 46.691113 -205213.143096 949.654706 34234.400000 59.266010 -205383.985849
160.000000 -446636.114073 203.640785 43967.400000 19.645865 -241422.962005 809.675243 9732.600000 46.691113 -205213.152069 949.657131 34234.800000 58.994407 -205383.992757
170.000000 -446636.114463 203.635044 43967.600000 19.528441 -241422.966978 809.681564 9732.600000 46.691113 -205213.147486 949.655809 34235.000000 58.978810 -205383.987784
180.000000 -446636.118458 203.650925 43968.000000 19.382982 -241422.965170 809.673569 9732.600000 46.691113 -205213.153289 949.663180 34235.400000 58.908064 -205383.989592
190.000000 -446636.088926 203.634321 43968.200000 19.522807 -241422.959240 809.673536 9732.600000 46.691113 -205213.129686 949.666804 34235.600000 58.953032 -205383.995522
200.000000 -446636.090310 203.648677 43968.600000 19.587241 -241422.968754 809.675840 9732.600000 46.691113 -205213.121555 949.649607 34236.000000 59.059292 -205383.986008
210.000000 -446636.100541 203.652168 43968.800000 19.471518 -241422.964831 809.664047 9732.600000 46.691113 -205213.135710 949.667358 34236.200000 59.044390 -205383.989930
220.000000 -446636.091485 203.625731 43968.800000 19.471518 -241422.969805 809.673321 9732.600000 46.691113 -205213.121680 949.649402 34236.200000 59.044390 -205383.984956
230.000000 -446636.123296 203.627903 43968.800000 19.471518 -241422.968699 809.665774 9732.600000 46.691113 -205213.154597 949.632265 34236.200000 59.044390 -205383.986063
240.000000 -446636.090750 203.658610 43968.800000 19.471518 -241422.967431 809.675454 9732.600000 46.691113 -205213.123319 949.673394 34236.200000 59.044390 -205383.987330
250.000000 -446636.123389 203.653425 43969.000000 19.357169 -241422.981751 809.666257 9732.600000 46.691113 -205213.141638 949.663021 34236.400000 59.030162 -205383.973011
260.000000 -446636.080243 203.650654 43969.000000 19.357169 -241422.978065 809.673488 9732.600000 46.691113 -205213.102178 949.668685 34236.400000 59.030162 -205383.976697
270.000000 -446636.144540 203.647614 43969.000000 19.357169 -241422.965477 809.669732 9732.600000 46.691113 -205213.179063 949.660930 34236.400000 59.030162 -205383.989285
280.000000 -446636.092601 203.658255 43969.000000 19.357169 -241422.970935 809.668386 9732.600000 46.691113 -205213.121666 949.646631 34236.400000 59.030162 -205383.983827
290.000000 -446636.077610 203.636403 43969.000000 19.357169 -241422.974917 809.671849 9732.600000 46.691113 -205213.102693 949.665960 34236.400000 59.030162 -205383.979845
300.000000 -446636.114435 203.640608 43969.400000 19.338045 -241422.964303 809.673610 9732.600000 46.691113 -205213.150133 949.647572 34236.800000 59.178036 -205383.990459


==> anc/Fig_5/Fig_5_3/plot_data_points.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
#import scipy.optimize as op

plt.style.use('seaborn-whitegrid')

# import data
data = pd.read_csv('count_L_time_on_notest.txt', sep='\s+', comment='#',
                   header=None)
data = pd.DataFrame(data)

data_test = pd.read_csv('count_L_time_on_testp100.txt', sep='\s+', comment='#',
                   header=None)
data_test = pd.DataFrame(data_test)


# assigning the correct data
time = data[0]
Ltot = data[1]
Ltot_sem = data[2]
Lsp = data[5]
Lsp_sem = data[6]
Lr = data[9]
Lr_sem = data[10]
Lrem = data[13]

time_test = data_test[0]
Ltot_test = data_test[1]/100
Ltot_sem_test = data_test[2]/100
Lsp_test = data_test[5]/100
Lsp_sem_test = data_test[6]/100
Lr_test = data_test[9]/100
Lr_sem_test = data_test[10]/100
Lrem_test = data_test[13]/100




# plotting the outcome of the simulation
#plt.errorbar(time, -Ltot, yerr=Ltot_sem,
#             color='#0008ff', marker='.', label='$-L_{tot\,y}$')

#plt.plot(time, -Ltot-(Lrem-Lr), c='#800080', lw=0.9, label='$L_{tot}+\Delta L_r$')

linewidth = 2.3


plt.figure(figsize=(6, 4.4))

color1 = '#A33E43'
color2 = '#023C56'
color3 = '#A5BD9A'

plt.plot(time, -Ltot, c=color1, lw=linewidth, label='$L_{tot}$')         
plt.fill_between(time, -Ltot+Ltot_sem, -Ltot-Ltot_sem, alpha=0.3,
                 color=color1)
plt.plot(time_test, -Ltot_test, c=color1, ls= "--", lw=linewidth+0.3, label='$L_{tot, testp.}$') 


plt.plot(time, -Lr, c=color2, lw=linewidth, label='$L_{r}$')
plt.fill_between(time, -Lr+Lr_sem, -Lr-Lr_sem, alpha=0.3,
                 color=color2)
plt.plot(time_test, -Lr_test, c=color2,ls="--", lw=linewidth, label='$L_{r, test}$')

plt.plot(time, -Lsp, c=color3, lw=linewidth, label='$L_{sp}$')
plt.fill_between(time, -Lsp+Lsp_sem, -Lsp-Lsp_sem, alpha=0.3,
                 color=color3)
plt.plot(time_test, -Lsp_test, c=color3, lw=linewidth, ls="--", label='$L_{sp, test}$')


plt.title(r'$Au-Au\qquad$'\
          r'$\sqrt{s_{NN}}\,=\,2.41\,$GeV', fontsize=15)
plt.xlabel(r'$t\,$(fm)', fontsize=15)
plt.ylabel(r'$-L_{y}$', fontsize=15)
plt.yticks(fontsize=12)
plt.xticks(fontsize=12)
plt.text(180.0, 3450.0, r'Fermi Motion: On', fontsize='x-large', fontweight='roman')

leg = plt.legend(frameon=True, framealpha=1, prop={'size': 13}, ncol=2)

legend_line_size = 2.8

leg.get_lines()[0].set_linewidth(legend_line_size)
leg.get_lines()[1].set_linewidth(legend_line_size)
leg.get_lines()[2].set_linewidth(legend_line_size)
leg.get_lines()[3].set_linewidth(legend_line_size)
leg.get_lines()[4].set_linewidth(legend_line_size)
leg.get_lines()[5].set_linewidth(legend_line_size)

plt.savefig('ly_AuAu2_41_fermi_on.pdf')



==> anc/Fig_6/Readme.txt <==
Generating Plot 6:

- run "plot_data_points.py" which will plot the data points stored in the 16 .txt files

The data files were generated analogous to Fig. 1, where the "SMASH_config.yaml" needs to be adjusted according to nucleus, energy and impact parameter given in the file names.


==> anc/Fig_6/SMASH_config.yaml <==
Version: 1.8 # minimal SMASH version to use with this config file

Logging:
    default: INFO

General:
    Modus:          Collider
    Time_Step_Mode: Fixed
    Delta_Time:     0.1
    End_Time:       200.0
    Randomseed:     -1
    Nevents:        400

Output:
    Output_Interval: 200.0
    Particles:
        Format:          ["Oscar2013"]
        Extended: True
        Only_Final: No

Modi:
    Collider:
        Impact:
            Value: 0.0
        Projectile:
            Particles: {2212: 79, 2112: 118} #Gold197
        Target:
            Particles: {2212: 79, 2112: 118} #Gold197

        Sqrtsnn: 8.7
        Fermi_Motion: "frozen"


==> anc/Fig_6/analysis_SMASH_output.py <==
# modules
import os
#import sys
#import math as ma
import numpy as np
import pandas as pd
#import itertools as it
#from collections import defaultdict


# explanation:
#Get L_y for different b values. Third version!
#For example you use a Gold-Gold collision with onlyFinal=off in the
#config.yaml file, endTime should be 200 and timeStep should also
#be 200 so that you don't create too much unused data.
#This script only uses time={-2.???,200} and more than one event.
#Analyses different 'particle_lists.oscar' files from different
#directories in data, which represent different b values.
#'L_rem=L_0-L_sp'!
#L_r is therefor simply the summed angular momentum of particles that collide or
#have collided.
#
#To use this script, you have to set the 4 important values directly at the beginning
#of the script.


# define important values for the analysis
delta_b = 0.5
firstdir = 0
lastdir = 30
AIM_FILE = 'table_L8_7_frozen.txt'


def calc_numb_dir(firstdir, lastdir):
    # calculate the amount of considered directories
    return lastdir - firstdir + 1

# having the amount of considered directories in a variable
directories = calc_numb_dir(firstdir, lastdir)

def dir_to_b(it):
    # calculates the actual impact parameter b
    # dir in the sense of starting with dir 0 actually
    return delta_b*int(it)


def dir_to_path(i):
    # returns the correct PATH for the file, that must be analyzed
    return os.getcwd() + '/data/' + str(i+firstdir) +\
           '/particle_lists.oscar'


#define important constants
unit_conv = 5.0677307177 #from fm to GeV^{-1}
epsilon = 0.001


def marcos_analysis_function(target):
    
    # read in the relevant columns of the oscar file in a panda dataframe df
    with open(dir_to_path(target), 'r') as data:
        df = pd.read_csv(data, sep=' ', header=None, usecols=[0,1,2,3,6,7,8,12],
                         dtype=np.float64, skipinitialspace=True,
                         names=['time','rx','ry','rz','px','py','pz','ncoll'],
                         comment='#') 
    
    
    
    #print(df)
    #print(df.index)
    #print(df.describe())
    
    #getting only the time before collision and the last time value
    #so I'm eliminating t=0.0 !  ==>  e.g. {-2.04818,200.0}
    #print(df[df.time.lt(-epsilon) | df.time.gt(epsilon)])
    df = df[df.time.lt(-epsilon) | df.time.gt(epsilon)]
    #print(df)
    df.reset_index(drop=True, inplace=True)
    #print(df)
    
    # functions
    # calculating the angular-momentum, having  r in fm
    # and p in GeV; ang-mom then is unitless
    def ang_mom_y(row):
        return unit_conv*(row['rz']*row['px']-row['rx']*row['pz'])
    
    
    #create new column, where the angular momentum is saved
    df['ly'] = df.apply(ang_mom_y, axis=1)
    
    #print(df)
    
    
    #don't need these columns anymore
    del df['rx']
    del df['ry']
    del df['rz']
    del df['px']
    del df['py']
    del df['pz']
    
    
    #print(df)
    
    #create an event column which is pre-filled with 0
    df['event'] = 0
    
    #print(df)
    #print(len(df))
    
    #helping list, to seperate the events at the end
    cuts = [0]
    
    
    #get the index of a new event in cuts
    for i in range(1,len(df)):
        if (df.iloc[i,0] < df.iloc[i-1,0]):
            cuts.append(i)
    
    #print(cuts)
    N_evts = len(cuts)
    #print(N_evts)
    
    #get the first index, that isn't in df anymore, for further seperations in the event column
    cuts.append(len(df))
    #print(cuts)
    
    #print(df)
    
    
    #correctly fill the event column, which has the column index 4
    #shift by 1 because event 0 is already correctly filled
    for i in range(N_evts-1):
        df.iloc[cuts[i+1]:cuts[i+2],3] = i+1
    
    #print(df)
    #print(df.describe())
    
    
    
    ########################################################################################
    ##the totals
    #df_tot = df.groupby(['event', 'time'])['ly'].sum().reset_index(name='ly_tot')
    ##print(df_tot)
    #
    #ly_tot_mean = df_tot.groupby(['time'])['ly_tot'].mean().reset_index(name='ly_tot_mean')
    ##print(ly_tot_mean)
    #
    #N_timesteps = len(ly_tot_mean)
    ##print(N_timesteps)
    #
    #ly_tot_std = df_tot.groupby(['time'])['ly_tot'].std().reset_index(name='ly_tot_std')
    ##print(ly_tot_std)
    #ly_tot_sem = df_tot.groupby(['time'])['ly_tot'].sem().reset_index(name='ly_tot_sem')
    ##print(ly_tot_sem)
    #
    ##print(ly_tot_sem.iloc[1,1])
    ##print(type(ly_tot_sem.iloc[1,1]))
    #
    #
    ########################################################################################
    ##extract ly_0
    #ly_0_mean_prim = ly_tot_mean.iloc[0,1]
    #print(ly_0_mean_prim)
    #
    #ly_0_std_prim = ly_tot_std.iloc[0,1]
    #print(ly_0_std_prim)
    #
    #ly_0_sem_prim = ly_tot_sem.iloc[0,1]
    #print(ly_0_sem_prim)
    #
    ########################################################################################
    #particles without collision... (spectators)
    
    #print(df[df.ncoll.eq(0) & df.pto.eq(0)])
    df_sp = df[df.time.gt(epsilon) & df.ncoll.eq(0)]
    #print(df_sp)
    del df_sp['ncoll']
    del df_sp['time']
    
    df_sp.reset_index(drop=True, inplace=True)
    #print(df_sp)
    
    df_sp = df_sp.groupby(['event'])['ly'].sum().reset_index(name='ly_sp')
    #print(df_sp)
    
    ly_sp_mean = df_sp['ly_sp'].mean()
    #print(ly_sp_mean)
    #print(type(ly_sp_mean))
    
    ly_sp_std = df_sp['ly_sp'].std()
    #print(ly_sp_std)
    ly_sp_sem = df_sp['ly_sp'].sem()
    #print(ly_sp_sem)
    
    
    ########################################################################################
    #remaining angular momentum indirectly calculated: L_rem=L_0-L_sp
    #and the initial angular momentum L_0
    
    df_0 = df[df.time.lt(-epsilon)]
    #print(df_0)
    
    del df_0['ncoll']
    del df_0['time']
    
    df_0.reset_index(drop=True, inplace=True)
    #print(df_0)
    
    df_0 = df_0.groupby(['event'])['ly'].sum().reset_index(name='ly_0')
    #print(df_0)
    
    ly_0_mean = df_0['ly_0'].mean()
    #print(ly_0_mean)
    #print(type(ly_0_mean))
    
    ly_0_std = df_0['ly_0'].std()
    #print(ly_0_std)
    ly_0_sem = df_0['ly_0'].sem()
    #print(ly_0_sem)
    
    df_rem = df_0.copy()
    #print(df_rem)
    
    #L_rem=L_0-L_sp
    if len(df_0)==len(df_sp):
        for i in range(N_evts):
            df_rem.iloc[i,1] = df_0.iloc[i,1] - df_sp.iloc[i,1]
    else:
        if len(df_sp)==0:
            for i in range(N_evts):
                df_rem.iloc[i,1] = df_0.iloc[i,1]
        else:
            i = 0
            jctr = 0
            j = df_sp.iloc[jctr,0]
            end = df_sp.iloc[len(df_sp)-1,0]
            while j<end:
                if i<j:
                    df_rem.iloc[i,1] = df_0.iloc[i,1]
                    i += 1
                else:
                    df_rem.iloc[i,1] = df_0.iloc[i,1] - df_sp.iloc[jctr,1]
                    i += 1
                    jctr += 1
                    j = df_sp.iloc[jctr,0] 
            while i<len(df_0):
                if i<j:
                    df_rem.iloc[i,1] = df_0.iloc[i,1]
                    i += 1
                elif i==j:
                    df_rem.iloc[i,1] = df_0.iloc[i,1] - df_sp.iloc[jctr,1]
                    i += 1
                else:
                    df_rem.iloc[i,1] = df_0.iloc[i,1]
                    i += 1
    
    
    df_rem.rename(columns={'ly_0':'ly_rem'}, inplace=True)
    #print(df_rem)
    
    ly_rem_mean = df_rem['ly_rem'].mean()
    #print(ly_rem_mean)
    
    ly_rem_std = df_rem['ly_rem'].std()
    #print(ly_rem_std)
    ly_rem_sem = df_rem['ly_rem'].sem()
    #print(ly_rem_sem)
    
    
    ########################################################################################
    #particles with collision... ("remainers") L_r is directly calculated
    
    df_r = df[df.time.gt(epsilon) & df.ncoll.ne(0)]
    
    #print(df_r)
    
    del df_r['ncoll']
    del df_r['time']
    
    df_r.reset_index(drop=True, inplace=True)
    #print(df_r)
    
    
    df_r = df_r.groupby(['event'])['ly'].sum().reset_index(name='ly_r')
    #print(df_r)
    
    ly_r_mean = df_r['ly_r'].mean()
    #print(ly_r_mean)
    ly_r_std = df_r['ly_r'].std()
    #print(ly_r_std)
    ly_r_sem = df_r['ly_r'].sem()
    #print(ly_r_sem)
    
    ########################################################################################
    return [ly_0_mean, ly_0_sem, ly_sp_mean, ly_sp_sem, ly_r_mean, ly_r_sem,
            ly_rem_mean, ly_rem_sem]


# iterate over the amount of directories
for directory in range(directories):

    # get all the relevant quantities in result
    result = marcos_analysis_function(directory)
    # write the important results in the AIM_FILE data file
    f = open(AIM_FILE, 'a')
    if directory == 0:
        #only in the very first execution where b==0.0
        f.write('#b L0 L0sem Lsp Lspsem '\
                'Lr Lrsem Lrem Lremsem\n')
    # first column: b (impact parameter)
    f.write('%f ' %dir_to_b(directory))

    # ly0 (2 columns)
    f.write('%f ' %result[0]) # avg
    f.write('%f ' %result[1]) # sem

    # lysp (2 columns)
    f.write('%f ' %result[2]) # avg
    f.write('%f ' %result[3]) # sem

    # lyr (2 columns)
    f.write('%f ' %result[4]) # avg
    f.write('%f ' %result[5]) # sem

    # lyrem (2 columns)
    f.write('%f ' %result[6]) # avg
    f.write('%f\n' %result[7]) # sem

    f.close()
    # show, in which round you are... different round,
    # different impact parameter b
    print('Round', directory)




==> anc/Fig_6/plot_data_points.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt

plt.style.use('seaborn-whitegrid')


def errdiv(lr, dlr, l0, dl0):
    return np.sqrt(dlr*dlr/(l0*l0)+lr*lr*dl0*dl0/np.power(l0,4))


AAu = 197.0
ACu = 63.0
AO = 16.0
APb = 208.0

A = [AO, ACu, AAu, APb]
#print(lstA)
#print(type(lstA))

d00 = pd.read_csv('tableTime8_7AuAu2fm.txt', sep='\s+', comment='#',
                  header=None)
d00 = pd.DataFrame(d00)
v00 = d00.iloc[-1, 9] / d00.iloc[0, 1]
e00 = errdiv(d00.iloc[-1,9],d00.iloc[-1,10],d00.iloc[0,1],d00.iloc[0,2])


d01 = pd.read_csv('tableTime8_7CuCu2fm.txt', sep='\s+', comment='#',
                  header=None)
d01 = pd.DataFrame(d01)
v01 = d01.iloc[-1, 9] / d01.iloc[0, 1]
e01 = errdiv(d01.iloc[-1,9],d01.iloc[-1,10],d01.iloc[0,1],d01.iloc[0,2])


d02 = pd.read_csv('tableTime8_7OO2fm.txt', sep='\s+', comment='#',
                  header=None)
d02 = pd.DataFrame(d02)
v02 = d02.iloc[-1, 9] / d02.iloc[0, 1]
e02 = errdiv(d02.iloc[-1,9],d02.iloc[-1,10],d02.iloc[0,1],d02.iloc[0,2])


d03 = pd.read_csv('tableTime8_7PbPb2fm.txt', sep='\s+', comment='#',
                  header=None)
d03 = pd.DataFrame(d03)
v03 = d03.iloc[-1, 9] / d03.iloc[0, 1]
e03 = errdiv(d03.iloc[-1,9],d03.iloc[-1,10],d03.iloc[0,1],d03.iloc[0,2])


d10 = pd.read_csv('tableTime8_7AuAu6fm.txt', sep='\s+', comment='#',
                  header=None)
d10 = pd.DataFrame(d10)
v10 = d10.iloc[-1, 9] / d10.iloc[0, 1]
e10 = errdiv(d10.iloc[-1,9],d10.iloc[-1,10],d10.iloc[0,1],d10.iloc[0,2])


d11 = pd.read_csv('tableTime8_7CuCu6fm.txt', sep='\s+', comment='#',
                  header=None)
d11 = pd.DataFrame(d11)
v11 = d11.iloc[-1, 9] / d11.iloc[0, 1]
e11 = errdiv(d11.iloc[-1,9],d11.iloc[-1,10],d11.iloc[0,1],d11.iloc[0,2])


d12 = pd.read_csv('tableTime8_7OO6fm.txt', sep='\s+', comment='#',
                  header=None)
d12 = pd.DataFrame(d12)
v12 = d12.iloc[-1, 9] / d12.iloc[0, 1]
e12 = errdiv(d12.iloc[-1,9],d12.iloc[-1,10],d12.iloc[0,1],d12.iloc[0,2])


d13 = pd.read_csv('tableTime8_7PbPb6fm.txt', sep='\s+', comment='#',
                  header=None)
d13 = pd.DataFrame(d13)
v13 = d13.iloc[-1, 9] / d13.iloc[0, 1]
e13 = errdiv(d13.iloc[-1,9],d13.iloc[-1,10],d13.iloc[0,1],d13.iloc[0,2])


d20 = pd.read_csv('tableTime200Au2fm.txt', sep='\s+', comment='#',
                  header=None)
d20 = pd.DataFrame(d20)
v20 = d20.iloc[-1, 9] / d20.iloc[0, 1]
e20 = errdiv(d20.iloc[-1,9],d20.iloc[-1,10],d20.iloc[0,1],d20.iloc[0,2])


d21 = pd.read_csv('tableTime200Cu2fm.txt', sep='\s+', comment='#',
                  header=None)
d21 = pd.DataFrame(d21)
v21 = d21.iloc[-1, 9] / d21.iloc[0, 1]
e21 = errdiv(d21.iloc[-1,9],d21.iloc[-1,10],d21.iloc[0,1],d21.iloc[0,2])


d22 = pd.read_csv('tableTime200O2fm.txt', sep='\s+', comment='#',
                  header=None)
d22 = pd.DataFrame(d22)
v22 = d22.iloc[-1, 9] / d22.iloc[0, 1]
e22 = errdiv(d22.iloc[-1,9],d22.iloc[-1,10],d22.iloc[0,1],d22.iloc[0,2])


d23 = pd.read_csv('tableTime200Pb2fm.txt', sep='\s+', comment='#',
                  header=None)
d23 = pd.DataFrame(d23)
v23 = d23.iloc[-1, 9] / d23.iloc[0, 1]
e23 = errdiv(d23.iloc[-1,9],d23.iloc[-1,10],d23.iloc[0,1],d23.iloc[0,2])


d30 = pd.read_csv('tableTime200Au6fm.txt', sep='\s+', comment='#',
                  header=None)
d30 = pd.DataFrame(d30)
v30 = d30.iloc[-1, 9] / d30.iloc[0, 1]
e30 = errdiv(d30.iloc[-1,9],d30.iloc[-1,10],d30.iloc[0,1],d30.iloc[0,2])


d31 = pd.read_csv('tableTime200Cu6fm.txt', sep='\s+', comment='#',
                  header=None)
d31 = pd.DataFrame(d31)
v31 = d31.iloc[-1, 9] / d31.iloc[0, 1]
e31 = errdiv(d31.iloc[-1,9],d31.iloc[-1,10],d31.iloc[0,1],d31.iloc[0,2])


d32 = pd.read_csv('tableTime200O6fm.txt', sep='\s+', comment='#',
                  header=None)
d32 = pd.DataFrame(d32)
v32 = d32.iloc[-1, 9] / d32.iloc[0, 1]
e32 = errdiv(d32.iloc[-1,9],d32.iloc[-1,10],d32.iloc[0,1],d32.iloc[0,2])


d33 = pd.read_csv('tableTime200Pb6fm.txt', sep='\s+', comment='#',
                  header=None)
d33 = pd.DataFrame(d33)
v33 = d33.iloc[-1, 9] / d33.iloc[0, 1]
e33 = errdiv(d33.iloc[-1,9],d33.iloc[-1,10],d33.iloc[0,1],d33.iloc[0,2])


#print(type(v33))

lst8_7b2 = [v02, v01, v00, v03]
lst8_7b2sem = [e02, e01, e00, e03]
lst8_7b6 = [v12, v11, v10, v13]
lst8_7b6sem = [e12, e11, e10, e13]
lst200b2 = [v22, v21, v20, v23]
lst200b2sem = [e22, e21, e20, e23]
lst200b6 = [v32, v31, v30, v33]
lst200b6sem = [e32, e31, e30, e33]

#d = {'A': A, 'L8_7b2': lst8_7b2, 'L8_7b6': lst8_7b6,
#                'L200b2': lst200b2, 'L200b6': lst200b6}
#df = pd.DataFrame(data=d)
#print(df)

#print(df.iloc[:,0])

#A = pd.Series(data=d, index=['A'])
#L8_7b2 = pd.Series(data=d, index=['L8_7b2'])
#L8_7b6 = pd.Series(data=d, index=['L8_7b6'])
#L200b2 = pd.Series(data=d, index=['L200b2'])
#L200b6 = pd.Series(data=d, index=['L200b6'])
#
#print(type(L8_7b2))
#print(L8_7b2)


# plotting

plt.figure(figsize=(6, 4.4))

linewidth = 2.2

plt.plot(A,lst8_7b2, lw=linewidth, c='#A9183A')
plt.plot(A,lst200b2, lw=linewidth, c='#A9183A', linestyle='--', dashes=(5, 4)) #before c='#FA7355'
plt.plot(A,lst8_7b6, lw=linewidth, c='#589A89')                                #before c='#455878'
plt.plot(A,lst200b6, lw=linewidth, c='#589A89', linestyle='--', dashes=(5, 4))

plt.errorbar(A, lst8_7b2, yerr=lst8_7b2sem, c='#6F0014', ecolor='#A9183A', marker='o', ms=8,
             ls='', capsize=3, label=r'$\sqrt{s_{NN}} \, = \, 8.7 \,$ GeV$, \;\, b \, = \, 2 \,$ fm')

plt.errorbar(A, lst200b2,yerr=lst200b2sem, c='#6F0014', ecolor='#A9183A', marker='s', ms=7,
             ls='', capsize=3, label=r'$\sqrt{s_{NN}} \, = \, 200 \,$ GeV$, \, b \, = \, 2 \,$ fm')

plt.errorbar(A, lst8_7b6, yerr=lst8_7b6sem, c='#589A89', ecolor='#589A89', marker='o', ms=8,
             ls='', mfc='none', capsize=3, label=r'$\sqrt{s_{NN}} \, = \, 8.7 \,$ GeV$, \;\, b \, = \, 6 \,$ fm')

plt.errorbar(A, lst200b6, yerr=lst200b6sem, c='#589A89', ecolor='#589A89', marker='s', ms=7,
             ls='', mfc='none', capsize=3, label=r'$\sqrt{s_{NN}} \, = \, 200 \,$ GeV$, \, b \, = \, 6 \,$ fm')

#plt.title(r'system size dependence $\qquad \frac{L_r}{L_0}$')

plt.xlabel(r'$A$', fontsize=15)
plt.ylabel(r'$L_r\; / \;L_0$', fontsize=15)

plt.yticks(fontsize=12)
plt.xticks(fontsize=12)

leg = plt.legend(frameon=True, framealpha=0.8, prop={'size': 11})

plt.tight_layout()

plt.savefig('syssizedepRatio.pdf')



==> anc/Fig_6/tableTime200Au2fm.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-2.000090 -203272.638645 969.862049 394.000000 0.000000 -203272.638645 969.862049 394.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -203246.301104 972.742364 401.619048 3.942731 -203287.271382 971.483039 393.380952 0.223353 143.395972 232.561822 28.833333 10.762331 14.632736
100.000000 -197025.174744 1312.434643 7732.761905 68.657185 -93523.726251 3472.872733 38.428571 1.389710 -103501.448492 3557.958098 7694.333333 69.388463 -109748.912394
200.000000 -196764.017327 1349.485355 8242.523810 77.058748 -77826.903582 2673.836847 31.619048 1.139081 -118937.113745 2547.707553 8210.904762 77.636083 -125445.735063
300.000000 -196696.707735 1377.129999 8431.380952 79.459018 -70348.146021 2658.800140 28.571429 1.182353 -126348.561714 2626.941061 8402.809524 80.018617 -132924.492624
400.000000 -196628.691557 1401.977915 8531.142857 81.286714 -66475.479134 2809.710441 26.714286 1.352498 -130153.212423 2803.462654 8504.428571 81.945788 -136797.159511
500.000000 -196560.428051 1393.788753 8587.714286 81.638668 -63053.670213 2940.354850 25.285714 1.322233 -133506.757838 2952.877348 8562.428571 82.233453 -140218.968432
600.000000 -196525.366813 1421.690523 8626.476190 81.566906 -60147.331397 2730.712051 24.190476 1.266076 -136378.035416 2793.521881 8602.285714 82.133084 -143125.307248
700.000000 -196391.056020 1447.543715 8651.809524 80.968472 -57097.617653 2644.539899 23.047619 1.229549 -139293.438367 2745.603489 8628.761905 81.560930 -146175.020992
800.000000 -196389.358717 1467.947574 8667.714286 80.767130 -55158.324718 2635.892378 22.285714 1.203453 -141231.034000 2830.632111 8645.428571 81.344464 -148114.313928
900.000000 -196365.504962 1484.532475 8679.952381 80.710313 -53874.100350 2627.804341 21.714286 1.191523 -142491.404611 2853.341695 8658.238095 81.284155 -149398.538295
1000.000000 -196363.875055 1506.392316 8688.285714 80.461471 -52026.939312 2776.508850 21.000000 1.185227 -144336.935743 2898.644638 8667.285714 81.035534 -151245.699333
1100.000000 -196379.251512 1515.627829 8695.619048 80.291774 -50792.253930 2704.012725 20.571429 1.141368 -145586.997582 2884.284336 8675.047619 80.857973 -152480.384716
1200.000000 -196399.247914 1528.614223 8701.000000 80.116314 -50415.670519 2746.028591 20.333333 1.161553 -145983.577395 2894.435017 8680.666667 80.687355 -152856.968126
1300.000000 -196433.271843 1551.975003 8705.428571 79.931446 -49327.361227 2845.238202 19.904762 1.212838 -147105.910616 3010.852764 8685.523810 80.523810 -153945.277418
1400.000000 -196484.787290 1570.236292 8709.666667 80.262021 -48788.313767 2953.792347 19.714286 1.238553 -147696.473524 3120.561689 8689.952381 80.842306 -154484.324879
1500.000000 -196501.222596 1591.448459 8714.095238 80.405606 -48269.355597 2919.941629 19.523810 1.229826 -148231.866999 3098.686554 8694.571429 80.962883 -155003.283048
1600.000000 -196550.695334 1622.074221 8716.904762 80.600925 -47202.585853 3021.747700 19.142857 1.257900 -149348.109481 3240.954597 8697.761905 81.160919 -156070.052792
1700.000000 -196570.935396 1643.719494 8719.904762 80.587690 -46739.656967 3044.829886 18.904762 1.247674 -149831.278429 3246.789296 8701.000000 81.105898 -156532.981679
1800.000000 -196587.948597 1666.380842 8721.952381 80.670272 -46583.552001 2999.472341 18.857143 1.240748 -150004.396596 3226.596760 8703.095238 81.185587 -156689.086645
1900.000000 -196595.775565 1686.895020 8724.380952 80.855735 -46351.590001 2995.822011 18.761905 1.245764 -150244.185564 3257.356993 8705.619048 81.366615 -156921.048645
2000.000000 -196612.558875 1707.846004 8726.238095 80.926242 -46370.599259 2990.541135 18.714286 1.230840 -150241.959616 3258.450186 8707.523810 81.426000 -156902.039386
2100.000000 -196632.516931 1728.963525 8728.761905 81.066460 -46057.945682 2973.524447 18.619048 1.235345 -150574.571248 3271.163183 8710.142857 81.556562 -157214.692963
2200.000000 -196652.274327 1749.585592 8730.333333 81.081979 -46077.495464 2969.484065 18.619048 1.235345 -150574.778863 3272.478743 8711.714286 81.573809 -157195.143181
2300.000000 -196670.358136 1772.073203 8732.428571 80.980879 -46092.904091 2964.997714 18.571429 1.231668 -150577.454046 3272.317660 8713.857143 81.482084 -157179.734555
2400.000000 -196704.186144 1794.982335 8733.666667 80.978637 -45981.501195 2998.489458 18.476190 1.243304 -150722.684949 3283.207776 8715.190476 81.461315 -157291.137450
2500.000000 -196726.745121 1818.719410 8735.000000 80.857782 -45928.450922 2986.780066 18.380952 1.235345 -150798.294199 3279.272444 8716.619048 81.342792 -157344.187723
2600.000000 -196742.648400 1841.942199 8736.619048 80.907957 -45715.522969 2962.860743 18.285714 1.238553 -151027.125431 3279.290812 8718.333333 81.383347 -157557.115676
2700.000000 -196777.770027 1864.704094 8737.857143 80.794486 -45692.728243 2961.148593 18.238095 1.226503 -151085.041784 3264.868455 8719.619048 81.272513 -157579.910403
2800.000000 -196807.773387 1890.206693 8738.809524 80.757327 -45620.781694 2955.408344 18.190476 1.224004 -151186.991693 3263.689080 8720.619048 81.230257 -157651.856951
2900.000000 -196838.318379 1916.112551 8739.428571 80.697335 -45650.192548 2958.061740 18.190476 1.224004 -151188.125831 3263.758466 8721.238095 81.171069 -157622.446098
3000.000000 -196867.454614 1942.664603 8740.523810 80.672017 -45679.601716 2961.290881 18.190476 1.224004 -151187.852898 3263.712494 8722.333333 81.146380 -157593.036930
3100.000000 -196885.873184 1973.555069 8741.666667 80.583152 -45396.806955 2973.627849 18.095238 1.204960 -151489.066229 3203.114441 8723.571429 81.060606 -157875.831690
3200.000000 -196912.853064 2001.815251 8742.857143 80.540622 -45423.986118 2979.511809 18.095238 1.204960 -151488.866946 3203.067967 8724.761905 81.019219 -157848.652528
3300.000000 -196948.444982 2027.767976 8743.952381 80.467103 -45302.151747 3002.981741 18.047619 1.198166 -151646.293235 3182.730079 8725.904762 80.944864 -157970.486898
3400.000000 -196974.881767 2057.295582 8744.619048 80.542520 -45328.916500 3010.787798 18.047619 1.198166 -151645.965267 3182.673603 8726.571429 81.019826 -157943.722145
3500.000000 -197001.487304 2087.200426 8771.904762 80.247739 -45355.674092 3019.165719 18.047619 1.198166 -151645.813212 3182.649304 8753.857143 80.729510 -157916.964554


==> anc/Fig_6/tableTime200Au6fm.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-2.000090 -610735.646836 849.687893 394.000000 0.000000 -610735.646836 849.687893 394.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -610651.407875 861.989858 395.190476 1.008580 -610671.780754 858.234015 393.666667 0.186871 142.610154 171.268482 10.666667 6.765928 -63.866082
100.000000 -601545.290858 1110.070828 4362.000000 47.990872 -491175.607220 3998.651675 170.952381 2.032447 -110369.683638 4338.013821 4191.047619 48.374997 -119560.039616
200.000000 -600515.413978 1156.222380 4626.285714 51.553954 -454510.710763 5366.139270 154.666667 2.299413 -146004.703215 5604.616886 4471.619048 51.568331 -156224.936073
300.000000 -599934.539331 1206.035032 4711.380952 52.573779 -425016.946976 5943.090985 142.619048 2.275623 -174917.592355 6071.288962 4568.761905 51.991295 -185718.699861
400.000000 -599619.546651 1235.350629 4771.142857 54.265673 -403198.746179 5978.899368 134.666667 2.287995 -196420.800472 6103.183795 4636.476190 53.693070 -207536.900658
500.000000 -599312.283655 1277.198637 4803.333333 54.821847 -383730.795757 6133.227256 127.761905 2.310334 -215581.487898 6346.524824 4675.571429 54.154390 -227004.851079
600.000000 -599060.596017 1286.782069 4819.619048 54.879889 -365905.047295 6362.318680 121.333333 2.282786 -233155.548722 6525.555278 4698.285714 54.233847 -244830.599541
700.000000 -598736.704813 1285.129316 4831.285714 54.731776 -351704.693999 6611.660681 116.428571 2.479028 -247032.010813 6830.160436 4714.857143 54.020599 -259030.952837
800.000000 -598539.752669 1339.496634 4838.952381 54.832449 -340834.071352 6418.638787 112.571429 2.410860 -257705.681317 6715.865683 4726.380952 54.204396 -269901.575484
900.000000 -598421.314719 1365.575338 4845.714286 54.722423 -330688.450363 6457.141903 108.952381 2.508534 -267732.864355 6824.230939 4736.761905 54.070497 -280047.196473
1000.000000 -598135.090746 1409.975774 4850.857143 54.818240 -319161.251125 7431.406705 105.190476 2.756481 -278973.839621 7770.859718 4745.666667 54.250887 -291574.395712
1100.000000 -597867.825312 1455.095657 4855.428571 54.873559 -309864.466474 7811.650705 102.238095 2.845133 -288003.358838 8203.131751 4753.190476 54.275252 -300871.180362
1200.000000 -597657.926669 1485.858638 4858.714286 54.826616 -303409.544049 7820.292138 100.000000 2.839349 -294248.382620 8211.966245 4758.714286 54.085829 -307326.102787
1300.000000 -597521.441925 1517.996939 4861.666667 54.884438 -297532.497059 7681.265471 98.095238 2.808071 -299988.944866 8068.546721 4763.571429 54.162699 -313203.149777
1400.000000 -597386.553800 1570.592491 4863.666667 54.778051 -291531.916600 7625.893231 96.190476 2.740020 -305854.637200 8000.801281 4767.476190 54.012592 -319203.730236
1500.000000 -597166.163171 1626.314636 4866.285714 54.752045 -286520.682400 7756.399960 94.666667 2.791427 -310645.480771 8239.679161 4771.619048 53.984057 -324214.964436
1600.000000 -596940.398587 1700.320249 4867.380952 54.911508 -283497.315918 7770.436117 93.619048 2.777011 -313443.082669 8294.028029 4773.761905 54.087799 -327238.330918
1700.000000 -596782.360213 1764.932212 4868.952381 54.873945 -278433.974416 7550.432324 91.952381 2.745972 -318348.385797 8150.077925 4777.000000 53.962553 -332301.672420
1800.000000 -596653.298295 1839.666816 4871.380952 54.886527 -275077.349078 7452.523441 90.857143 2.731026 -321575.949217 8085.696770 4780.523810 53.987239 -335658.297758
1900.000000 -596522.332699 1924.867666 4872.809524 55.016777 -272477.829401 7555.482164 90.000000 2.777460 -324044.503299 8172.564509 4782.809524 54.072598 -338257.817436
2000.000000 -596394.657073 2006.535178 4874.047619 54.951081 -270240.006334 7527.162292 89.190476 2.747829 -326154.650738 8164.841193 4784.857143 54.053690 -340495.640502
2100.000000 -596294.474756 2082.933819 4874.666667 54.979578 -268722.875419 7334.867888 88.666667 2.681802 -327571.599337 8041.172720 4786.000000 54.123052 -342012.771418
2200.000000 -596198.385870 2152.275639 4875.809524 54.907525 -266824.231640 7523.468888 88.095238 2.721961 -329374.154231 8245.249433 4787.714286 54.044565 -343911.415196
2300.000000 -596114.102758 2225.418448 4876.761905 54.861814 -265980.135542 7506.696625 87.761905 2.730694 -330133.967216 8250.117050 4789.000000 54.029049 -344755.511294
2400.000000 -596029.956332 2293.864489 4877.380952 54.810821 -264077.225273 7462.501138 87.333333 2.719711 -331952.731059 8249.365595 4790.047619 53.966104 -346658.421563
2500.000000 -595940.952302 2369.349971 4878.238095 54.825650 -262169.831449 7626.884103 86.714286 2.748283 -333771.120853 8403.301784 4791.523810 53.998440 -348565.815387
2600.000000 -595833.091172 2442.390462 4879.000000 54.771386 -260592.347985 7705.020634 86.238095 2.779949 -335240.743187 8521.730979 4792.761905 53.977151 -350143.298851
2700.000000 -595758.076359 2517.429736 4879.619048 54.767060 -259191.717242 7807.524142 85.857143 2.808394 -336566.359117 8661.707907 4793.761905 53.947942 -351543.929594
2800.000000 -595624.548702 2587.417534 4880.285714 54.773610 -257163.303348 7818.188706 85.380952 2.806859 -338461.245354 8579.808432 4794.904762 53.958534 -353572.343489
2900.000000 -595502.467527 2660.314282 4881.000000 54.779297 -256700.001984 7824.428543 85.238095 2.788501 -338802.465544 8567.087889 4795.761905 54.000525 -354035.644853
3000.000000 -595401.467719 2737.868809 4881.333333 54.776704 -255962.117145 7898.975802 84.952381 2.802615 -339439.350574 8651.129665 4796.380952 53.942892 -354773.529691
3100.000000 -595316.581641 2809.057371 4882.000000 54.700091 -255725.922829 7917.690238 84.857143 2.807546 -339590.658812 8670.714402 4797.142857 53.884501 -355009.724007
3200.000000 -595253.396387 2887.846520 4882.476190 54.738627 -254867.774694 7901.566384 84.571429 2.811178 -340385.621693 8716.223560 4797.904762 53.872022 -355867.872142
3300.000000 -595159.562592 2962.407736 4882.666667 54.697494 -254159.407713 7964.443898 84.428571 2.823854 -341000.154879 8815.360936 4798.238095 53.838599 -356576.239123
3400.000000 -595067.435945 3036.699541 4882.904762 54.639464 -253433.794597 8046.863108 84.238095 2.838431 -341633.641348 8901.448261 4798.666667 53.809555 -357301.852240
3500.000000 -594969.910785 3110.154943 4898.571429 54.981017 -253155.466630 8069.350131 84.142857 2.842103 -341814.444155 8907.948647 4814.428571 54.191089 -357580.180206


==> anc/Fig_6/tableTime200Cu2fm.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-2.000090 -65146.853470 192.529170 126.000000 0.000000 -65146.853470 192.529170 126.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -65077.559941 191.357025 131.238095 2.442583 -65080.198620 193.169372 125.523810 0.190476 11.082451 22.918285 24.000000 5.753260 -66.654851
100.000000 -63065.115132 453.337307 2048.857143 30.114645 -43542.532624 1865.937829 25.285714 1.115140 -19522.582509 1833.971222 2023.571429 30.662415 -21604.320847
200.000000 -63109.003119 476.371299 2155.380952 33.371679 -40625.249645 2115.451377 23.047619 1.089946 -22483.753474 2109.107779 2132.333333 33.874231 -24521.603825
300.000000 -63073.818788 507.893115 2197.428571 33.786414 -39359.826449 2226.437769 22.047619 1.145335 -23713.992339 2229.293696 2175.380952 34.236118 -25787.027021
400.000000 -63101.455154 540.305600 2219.523810 34.053642 -37310.178703 2281.325033 20.952381 1.078968 -25791.276451 2267.559917 2198.571429 34.482540 -27836.674767
500.000000 -63085.302631 559.179092 2229.857143 34.032218 -36423.983842 2334.337094 20.333333 1.085255 -26661.318789 2307.051319 2209.523810 34.451527 -28722.869628
600.000000 -63047.943707 587.234106 2238.428571 34.416536 -35677.502448 2400.756575 19.666667 1.040452 -27370.441259 2363.309667 2218.761905 34.852608 -29469.351022
700.000000 -62984.272337 615.385451 2242.761905 34.540653 -34900.559953 2455.440943 19.238095 1.075495 -28083.712384 2420.236069 2223.523810 35.006572 -30246.293517
800.000000 -62961.276968 641.421949 2247.571429 34.726659 -33763.903990 2609.290593 18.714286 1.138384 -29197.372978 2572.727582 2228.857143 35.187950 -31382.949480
900.000000 -62925.173792 665.264596 2250.380952 34.650326 -33051.342626 2643.004389 18.428571 1.141368 -29873.831166 2597.293895 2231.952381 35.145038 -32095.510844
1000.000000 -62918.200222 697.187721 2253.000000 34.586469 -32793.585709 2700.110528 18.238095 1.176971 -30124.614513 2647.626390 2234.761905 35.090692 -32353.267761
1100.000000 -62896.269329 724.310648 2254.333333 34.663370 -32470.082641 2705.882238 18.000000 1.187234 -30426.186688 2643.951470 2236.333333 35.160336 -32676.770829
1200.000000 -62894.227888 753.605971 2255.761905 34.641972 -32046.838964 2710.735757 17.809524 1.182449 -30847.388924 2637.274394 2237.952381 35.140770 -33100.014506
1300.000000 -62882.777332 784.276162 2256.952381 34.566394 -32035.195835 2717.781053 17.809524 1.182449 -30847.581497 2637.301905 2239.142857 35.063907 -33111.657635
1400.000000 -62868.207123 816.117580 2258.238095 34.649600 -31917.768069 2723.154058 17.761905 1.178992 -30950.439054 2630.652517 2240.476190 35.156224 -33229.085401
1500.000000 -62855.006266 848.183793 2259.047619 34.577344 -31780.547027 2742.390657 17.714286 1.185513 -31074.459239 2641.958574 2241.333333 35.107612 -33366.306443
1600.000000 -62839.334279 880.992732 2259.904762 34.672818 -31491.437905 2796.281965 17.619048 1.192189 -31347.896374 2698.408363 2242.285714 35.201471 -33655.415565
1700.000000 -62822.571107 913.637740 2260.571429 34.722476 -31219.999152 2796.436728 17.476190 1.198449 -31602.571955 2696.912082 2243.095238 35.240663 -33926.854318
1800.000000 -62806.543047 946.889248 2260.952381 34.696746 -31032.219674 2860.071306 17.428571 1.206276 -31774.323373 2761.733678 2243.523810 35.209957 -34114.633796
1900.000000 -62789.447275 980.443865 2261.666667 34.682528 -31015.187150 2871.548406 17.428571 1.206276 -31774.260125 2761.738659 2244.238095 35.196246 -34131.666320
2000.000000 -62759.345722 1016.784716 2262.666667 34.701333 -30914.799026 2895.889023 17.380952 1.213959 -31844.546696 2767.986990 2245.285714 35.227434 -34232.054444
2100.000000 -62742.610392 1051.115818 2263.000000 34.691566 -30898.177789 2908.496959 17.380952 1.213959 -31844.432603 2767.979652 2245.619048 35.217520 -34248.675681
2200.000000 -62724.299162 1085.675466 2263.190476 34.684951 -30715.475097 2924.747513 17.333333 1.219550 -32008.824066 2778.724513 2245.857143 35.207973 -34431.378373
2300.000000 -62713.294969 1121.319049 2263.809524 34.657344 -30697.624207 2937.997231 17.333333 1.219550 -32015.670762 2781.409087 2246.476190 35.177686 -34449.229263
2400.000000 -62696.587349 1156.614703 2264.142857 34.675797 -30609.482325 2975.897829 17.285714 1.228904 -32087.105024 2810.656185 2246.857143 35.192483 -34537.371145
2500.000000 -62679.728161 1192.112053 2264.523810 34.625384 -30592.789322 2989.691387 17.285714 1.228904 -32086.938838 2810.653039 2247.238095 35.143441 -34554.064148
2600.000000 -62666.915032 1228.296141 2264.761905 34.597681 -30434.057056 3012.699490 17.238095 1.236171 -32232.857976 2827.864139 2247.523810 35.112379 -34712.796414
2700.000000 -62649.438380 1264.215718 2265.095238 34.621759 -30397.670622 3028.807369 17.190476 1.245218 -32251.767759 2830.677289 2247.904762 35.133209 -34749.182848
2800.000000 -62636.139607 1300.793388 2265.333333 34.601702 -30384.407152 3043.316138 17.190476 1.245218 -32251.732455 2830.670627 2248.142857 35.113441 -34762.446318
2900.000000 -62622.890077 1337.580575 2265.761905 34.585085 -30371.146497 3058.277163 17.190476 1.245218 -32251.743580 2830.691349 2248.571429 35.097386 -34775.706973
3000.000000 -62609.530309 1374.515573 2266.047619 34.578171 -30357.884022 3073.683625 17.190476 1.245218 -32251.646288 2830.659695 2248.857143 35.089361 -34788.969449
3100.000000 -62596.058297 1411.598655 2266.428571 34.612726 -30344.619901 3089.529217 17.190476 1.245218 -32251.438395 2830.663861 2249.238095 35.123178 -34802.233569
3200.000000 -62583.036546 1448.834674 2266.571429 34.639887 -30331.359422 3105.807097 17.190476 1.245218 -32251.677124 2830.657609 2249.380952 35.150728 -34815.494048
3300.000000 -62569.696352 1486.263446 2267.095238 34.649806 -30318.095150 3122.510076 17.190476 1.245218 -32251.601201 2830.666410 2249.904762 35.160171 -34828.758320
3400.000000 -62556.725873 1523.820455 2267.190476 34.676575 -30304.834493 3139.632620 17.190476 1.245218 -32251.891380 2830.663899 2250.000000 35.186916 -34842.018978
3500.000000 -62543.293501 1561.445488 2275.142857 34.833022 -30291.569963 3157.166408 17.190476 1.245218 -32251.723538 2830.649189 2257.952381 35.357391 -34855.283507


==> anc/Fig_6/tableTime200Cu6fm.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-2.000090 -194628.143145 267.762625 126.000000 0.000000 -194628.143145 267.762625 126.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -194628.143144 267.762624 126.000000 0.000000 -194628.143144 267.762624 126.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000001
100.000000 -192311.379469 418.498778 744.047619 32.547070 -180843.768397 1630.341584 88.285714 1.647715 -11467.611072 1413.060423 655.761905 33.767335 -13784.374747
200.000000 -192283.694854 415.752659 773.904762 33.924770 -176784.967514 1625.617925 85.000000 1.674742 -15498.727340 1393.175520 688.904762 35.251674 -17843.175631
300.000000 -192241.596604 429.288364 784.952381 34.393831 -172388.831464 1851.568441 82.142857 1.860985 -19852.765140 1626.722523 702.809524 35.837173 -22239.311681
400.000000 -192241.045126 451.283836 791.952381 34.561090 -168658.535985 2016.622972 80.000000 1.922300 -23582.509141 1799.558982 711.952381 36.103784 -25969.607160
500.000000 -192222.383462 478.429171 796.857143 34.303220 -166678.327585 2155.892884 78.761905 2.021203 -25544.055877 1953.105322 718.095238 35.902043 -27949.815560
600.000000 -192236.766079 503.456822 799.142857 34.503643 -165462.065674 2151.283416 77.952381 2.045292 -26774.700405 1953.591790 721.190476 36.076943 -29166.077471
700.000000 -192212.855772 540.973960 800.428571 34.574183 -164137.494692 2386.709013 77.142857 2.131717 -28075.361081 2153.265314 723.285714 36.164844 -30490.648453
800.000000 -192227.865326 574.636184 801.571429 34.506285 -162441.804502 2430.769346 76.285714 2.119235 -29786.060824 2189.913137 725.285714 36.044955 -32186.338643
900.000000 -192207.492280 622.601062 802.428571 34.507320 -161137.583051 2496.458195 75.476190 2.130972 -31069.909230 2292.755674 726.952381 36.078847 -33490.560094
1000.000000 -192193.257029 672.234290 803.523810 34.441505 -160587.113873 2578.795243 75.142857 2.148406 -31606.143156 2367.856027 728.380952 36.023370 -34041.029272
1100.000000 -192187.434172 716.584466 804.142857 34.531441 -159991.639668 2661.682212 74.857143 2.191201 -32195.794504 2458.405229 729.285714 36.167148 -34636.503477
1200.000000 -192181.258522 763.091917 804.380952 34.515592 -159549.629540 2697.065928 74.619048 2.197917 -32631.628982 2499.148673 729.761905 36.125107 -35078.513605
1300.000000 -192193.977204 814.017225 804.666667 34.562596 -159220.279073 2778.582384 74.476190 2.232465 -32973.698131 2591.133952 730.190476 36.197318 -35407.864072
1400.000000 -192175.975085 860.547341 805.047619 34.563570 -158954.563822 2866.138541 74.333333 2.267087 -33221.411263 2667.386996 730.714286 36.231540 -35673.579323
1500.000000 -192158.466465 909.732466 805.523810 34.645457 -158522.153235 2874.091953 74.190476 2.265286 -33636.313230 2686.622587 731.333333 36.289401 -36105.989910
1600.000000 -192150.180813 957.853583 805.761905 34.643140 -158169.539148 2907.513737 74.000000 2.271983 -33980.641665 2718.797045 731.761905 36.272179 -36458.603997
1700.000000 -192140.962504 1009.687710 806.238095 34.697187 -157815.551615 2961.517983 73.857143 2.288986 -34325.410889 2771.125110 732.380952 36.340681 -36812.591530
1800.000000 -192140.874646 1062.780607 806.380952 34.674780 -157423.895000 2964.425476 73.666667 2.244924 -34716.979647 2785.389640 732.714286 36.261625 -37204.248145
1900.000000 -192139.122221 1116.045175 806.571429 34.660639 -157326.508297 2986.988386 73.619048 2.255656 -34812.613925 2795.409624 732.952381 36.264273 -37301.634848
2000.000000 -192130.778182 1168.939896 806.809524 34.708488 -157200.733608 2991.759719 73.523810 2.238855 -34930.044574 2797.470180 733.285714 36.270619 -37427.409537
2100.000000 -192148.653576 1228.380331 806.904762 34.691697 -156763.746273 3062.619047 73.380952 2.245075 -35384.907303 2888.364444 733.523810 36.221516 -37864.396872
2200.000000 -192149.202974 1284.948336 806.952381 34.730011 -156506.888452 3135.237466 73.285714 2.268986 -35642.314522 2938.499893 733.666667 36.272929 -38121.254693
2300.000000 -192142.757023 1341.470003 807.000000 34.661492 -156591.896943 3128.859326 73.238095 2.284424 -35550.860080 2925.797329 733.761905 36.220548 -38036.246202
2400.000000 -192149.774635 1396.465438 807.238095 34.668972 -156598.914417 3144.794125 73.238095 2.284424 -35550.860217 2925.811977 734.000000 36.230742 -38029.228728
2500.000000 -192153.422641 1450.572287 807.380952 34.675810 -156439.992956 3198.103748 73.190476 2.301779 -35713.429685 2991.338874 734.190476 36.256666 -38188.150189
2600.000000 -192159.262400 1505.640142 807.476190 34.687696 -156445.869644 3215.082263 73.190476 2.301779 -35713.392756 2991.360946 734.285714 36.268716 -38182.273501
2700.000000 -192166.640492 1560.641019 807.666667 34.711006 -156476.364973 3233.985217 73.142857 2.292104 -35690.275519 2994.467392 734.523810 36.287386 -38151.778172
2800.000000 -192182.340637 1615.253940 807.761905 34.706861 -156336.657077 3184.269238 73.000000 2.251983 -35845.683560 2913.958547 734.761905 36.263382 -38291.486068
2900.000000 -192198.251507 1670.111546 807.904762 34.707753 -156221.364344 3242.386290 72.952381 2.268287 -35976.887163 2929.534657 734.952381 36.279305 -38406.778801
3000.000000 -192214.412801 1725.041788 808.190476 34.796389 -156237.489084 3263.622656 72.952381 2.268287 -35976.923718 2929.547813 735.238095 36.368675 -38390.654061
3100.000000 -192230.556212 1780.160913 808.285714 34.817151 -156253.606359 3285.709592 72.952381 2.268287 -35976.949853 2929.533533 735.333333 36.390104 -38374.536786
3200.000000 -192246.737460 1835.360899 808.285714 34.817151 -156269.730769 3308.631815 72.952381 2.268287 -35977.006691 2929.526897 735.333333 36.390104 -38358.412376
3300.000000 -192259.264203 1891.827905 808.380952 34.829959 -156060.474315 3409.052634 72.904762 2.285466 -36198.789887 2968.924948 735.476190 36.419554 -38567.668830
3400.000000 -192273.448308 1947.808206 808.571429 34.853064 -156074.775418 3434.349622 72.904762 2.285466 -36198.672891 2968.902995 735.666667 36.444565 -38553.367727
3500.000000 -192287.897616 2003.897422 810.761905 35.021959 -156089.086350 3460.411980 72.904762 2.285466 -36198.811266 2968.916594 737.857143 36.618255 -38539.056795


==> anc/Fig_6/tableTime200O2fm.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-2.000090 -16493.836828 105.863857 32.000000 0.000000 -16493.836828 105.863857 32.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -16477.457362 106.304256 33.380952 1.380952 -16477.302747 106.320428 31.904762 0.095238 -3.246904 nan 31.000000 nan -16.534081
100.000000 -15443.832441 216.813580 358.904762 16.028532 -13259.135070 380.971946 12.380952 0.513977 -2184.697372 398.070272 346.523810 16.253735 -3234.701758
200.000000 -15390.857079 222.875154 373.952381 16.753319 -12702.746787 478.514408 11.809524 0.519244 -2688.110293 474.292773 362.142857 16.950669 -3791.090042
300.000000 -15377.162927 234.211250 379.952381 17.177155 -12533.863947 482.832404 11.619048 0.554102 -2843.298980 470.661903 368.333333 17.365309 -3959.972881
400.000000 -15358.453021 247.111820 381.904762 17.167647 -12291.449187 561.930887 11.380952 0.626693 -3067.003833 549.640631 370.523810 17.366034 -4202.387641
500.000000 -15359.381713 260.637179 383.190476 17.228385 -12224.505720 563.051184 11.333333 0.622336 -3134.875993 538.130604 371.857143 17.434542 -4269.331108
600.000000 -15359.948541 276.159824 383.619048 17.194057 -12224.535412 567.174208 11.333333 0.622336 -3135.413129 538.256439 372.285714 17.399253 -4269.301416
700.000000 -15364.637594 292.360608 384.857143 17.249194 -12224.846161 572.567416 11.285714 0.625425 -3139.791434 537.315666 373.571429 17.466645 -4268.990668
800.000000 -15370.683800 309.720646 385.428571 17.295550 -12230.905975 579.586605 11.285714 0.625425 -3139.777825 537.318350 374.142857 17.513299 -4262.930853
900.000000 -15376.744340 328.364590 385.952381 17.339945 -12236.965556 587.751461 11.285714 0.625425 -3139.778783 537.316395 374.666667 17.557434 -4256.871272
1000.000000 -15386.025620 347.181338 386.190476 17.340377 -12243.024851 597.014688 11.285714 0.625425 -3143.000770 536.799233 374.904762 17.559274 -4250.811977
1100.000000 -15398.927284 367.433988 386.380952 17.382596 -12249.081832 607.326328 11.285714 0.625425 -3149.845452 539.424128 375.095238 17.599230 -4244.754997
1200.000000 -15405.118770 388.888250 386.428571 17.366439 -12255.145219 618.634288 11.285714 0.625425 -3149.973551 539.498421 375.142857 17.582904 -4238.691609
1300.000000 -15411.177197 410.952093 386.619048 17.340220 -12261.203602 630.883628 11.285714 0.625425 -3149.973595 539.497039 375.333333 17.556756 -4232.633226
1400.000000 -15417.283835 433.580427 386.809524 17.362058 -12267.264547 644.022336 11.285714 0.625425 -3150.019288 539.501704 375.523810 17.580105 -4226.572281
1500.000000 -15424.180511 456.778997 387.000000 17.347842 -12282.037676 658.773406 11.238095 0.609077 -3142.142834 539.467086 375.761905 17.538788 -4211.799152
1600.000000 -15434.630275 480.865864 387.142857 17.330030 -12292.459619 674.009605 11.238095 0.609077 -3142.170655 539.462634 375.904762 17.520587 -4201.377209
1700.000000 -15445.087454 505.349482 387.285714 17.333719 -12302.883111 690.031341 11.238095 0.609077 -3142.204343 539.461114 376.047619 17.523382 -4190.953717
1800.000000 -15455.491144 530.157824 387.380952 17.341318 -12313.305175 706.785196 11.238095 0.609077 -3142.185969 539.464779 376.142857 17.530149 -4180.531653
1900.000000 -15465.891275 555.235744 387.476190 17.343946 -12323.729220 724.220181 11.238095 0.609077 -3142.162055 539.460985 376.238095 17.533628 -4170.107608
2000.000000 -15476.338944 580.557218 387.714286 17.357055 -12334.151518 742.288763 11.238095 0.609077 -3142.187426 539.461063 376.476190 17.546621 -4159.685310
2100.000000 -15486.755949 606.129163 387.761905 17.362097 -12344.577777 760.945866 11.238095 0.609077 -3142.178172 539.458968 376.523810 17.552319 -4149.259051
2200.000000 -15497.192390 631.882373 387.904762 17.372790 -12355.001180 780.148042 11.238095 0.609077 -3142.191210 539.453745 376.666667 17.563942 -4138.835648
2300.000000 -15507.609689 657.801857 388.000000 17.366498 -12365.424151 799.857327 11.238095 0.609077 -3142.185538 539.459035 376.761905 17.558596 -4128.412678
2400.000000 -15518.105548 683.846656 388.047619 17.373279 -12375.847434 820.036906 11.238095 0.609077 -3142.258114 539.456414 376.809524 17.565201 -4117.989394
2500.000000 -15528.461226 710.064591 388.095238 17.380189 -12386.270686 840.652599 11.238095 0.609077 -3142.190540 539.454320 376.857143 17.571932 -4107.566142
2600.000000 -15538.875386 736.370050 388.190476 17.390832 -12396.693525 861.673546 11.238095 0.609077 -3142.181861 539.448857 376.952381 17.583877 -4097.143303
2700.000000 -15549.303214 762.817165 388.190476 17.390832 -12407.115130 883.070520 11.238095 0.609077 -3142.188084 539.452129 376.952381 17.583877 -4086.721698
2800.000000 -15559.722227 789.318001 388.333333 17.345554 -12417.539931 904.816899 11.238095 0.609077 -3142.182296 539.452964 377.095238 17.537702 -4076.296897
2900.000000 -15570.157382 815.923148 388.476190 17.372203 -12427.963224 926.887456 11.238095 0.609077 -3142.194159 539.454058 377.238095 17.563477 -4065.873604
3000.000000 -15580.539210 842.608905 388.571429 17.359445 -12438.388306 949.261112 11.238095 0.609077 -3142.150904 539.471609 377.333333 17.550110 -4055.448522
3100.000000 -15590.949704 869.393182 388.571429 17.359445 -12448.811131 971.915254 11.238095 0.609077 -3142.138573 539.468693 377.333333 17.550110 -4045.025697
3200.000000 -15601.346490 896.189833 388.571429 17.359445 -12459.234777 994.831466 11.238095 0.609077 -3142.111713 539.460026 377.333333 17.550110 -4034.602051
3300.000000 -15611.833178 923.068234 388.666667 17.362293 -12469.657990 1017.992575 11.238095 0.609077 -3142.175187 539.451521 377.428571 17.553805 -4024.178838
3400.000000 -15622.116467 950.003995 388.666667 17.362293 -12480.079904 1041.381562 11.238095 0.609077 -3142.036563 539.484996 377.428571 17.553805 -4013.756924
3500.000000 -15632.713208 976.994662 390.000000 17.487547 -12490.503527 1064.983234 11.238095 0.609077 -3142.209681 539.475165 378.761905 17.682370 -4003.333301


==> anc/Fig_6/tableTime200O6fm.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-2.000090 -49437.057200 93.341443 32.000000 0.000000 -49437.057200 93.341443 32.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -49437.057199 93.341443 32.000000 0.000000 -49437.057199 93.341443 32.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000001
100.000000 -49047.920153 129.091241 79.904762 9.901877 -48775.625092 223.673112 29.523810 0.423247 -381.213085 195.258873 70.533333 10.262677 -661.432108
200.000000 -49052.319582 130.718284 81.857143 10.370812 -48693.959516 249.672705 29.380952 0.439026 -501.704093 209.140211 73.466667 10.745483 -743.097684
300.000000 -49062.393078 131.805915 82.333333 10.405890 -48702.079031 248.413500 29.380952 0.439026 -504.439666 210.815827 74.133333 10.725966 -734.978169
400.000000 -49071.881476 133.843692 83.476190 10.614594 -48592.540370 276.751341 29.333333 0.443650 -671.077549 263.026124 75.800000 10.935395 -844.516830
500.000000 -49076.825904 137.245251 83.761905 10.692655 -48465.066771 336.057785 29.238095 0.477617 -856.462786 338.555715 76.333333 11.009808 -971.990429
600.000000 -49081.150989 142.252144 83.809524 10.697935 -48411.822160 365.109476 29.190476 0.505301 -937.060361 389.767951 76.466667 11.008164 -1025.235040
700.000000 -49099.701619 150.301997 83.952381 10.692560 -48369.633438 393.152018 29.142857 0.535794 -1022.095453 453.153378 76.733333 10.973330 -1067.423761
800.000000 -49108.062393 158.101322 84.095238 10.703783 -48377.992152 392.846142 29.142857 0.535794 -1022.098337 453.155372 76.933333 10.966384 -1059.065048
900.000000 -49116.419996 166.740507 84.142857 10.716539 -48386.349977 393.050754 29.142857 0.535794 -1022.098027 453.152911 77.000000 10.982237 -1050.707223
1000.000000 -49125.063360 175.960630 84.238095 10.720009 -48148.093611 557.466452 29.047619 0.562631 -1367.757648 646.368224 77.266667 10.924619 -1288.963589
1100.000000 -49129.536941 187.757112 84.238095 10.720009 -48152.557598 562.427842 29.047619 0.562631 -1367.771081 646.366656 77.266667 10.924619 -1284.499602
1200.000000 -49134.001514 200.025202 84.238095 10.720009 -48157.024414 567.758448 29.047619 0.562631 -1367.767941 646.371674 77.266667 10.924619 -1280.032786
1300.000000 -49138.468956 212.686914 84.285714 10.712730 -48161.487623 573.446285 29.047619 0.562631 -1367.773866 646.365094 77.333333 10.902453 -1275.569577
1400.000000 -49152.053515 221.445784 84.238095 10.720009 -48128.036831 610.256238 29.000000 0.581460 -1433.623357 696.676825 77.333333 10.902453 -1309.020368
1500.000000 -49153.727970 231.408137 84.238095 10.720009 -47913.508426 724.572555 28.904762 0.632097 -1736.307361 880.627870 77.466667 10.881118 -1523.548773
1600.000000 -49155.893093 242.997869 84.238095 10.720009 -47915.649149 729.872999 28.904762 0.632097 -1736.341521 880.627364 77.466667 10.881118 -1521.408051
1700.000000 -49158.026094 254.762512 84.238095 10.720009 -47917.791553 735.379966 28.904762 0.632097 -1736.328358 880.628750 77.466667 10.881118 -1519.265647
1800.000000 -49160.158372 266.690110 84.238095 10.720009 -47919.933318 741.087824 28.904762 0.632097 -1736.315075 880.627986 77.466667 10.881118 -1517.123882
1900.000000 -49162.301184 278.747238 84.238095 10.720009 -47922.078035 746.994122 28.904762 0.632097 -1736.312408 880.626750 77.466667 10.881118 -1514.979165
2000.000000 -49164.436183 290.926828 84.238095 10.720009 -47924.218619 753.091578 28.904762 0.632097 -1736.304590 880.629985 77.466667 10.881118 -1512.838581
2100.000000 -49166.586876 303.210266 84.238095 10.720009 -47926.363743 759.377980 28.904762 0.632097 -1736.312386 880.629665 77.466667 10.881118 -1510.693457
2200.000000 -49168.741461 315.583303 84.238095 10.720009 -47928.505186 765.846946 28.904762 0.632097 -1736.330784 880.632796 77.466667 10.881118 -1508.552013
2300.000000 -49170.879847 328.038921 84.238095 10.720009 -47930.648034 772.494938 28.904762 0.632097 -1736.324538 880.631901 77.466667 10.881118 -1506.409166
2400.000000 -49173.016897 340.562482 84.238095 10.720009 -47932.791962 779.316544 28.904762 0.632097 -1736.314908 880.632841 77.466667 10.881118 -1504.265238
2500.000000 -49175.170381 353.158760 84.285714 10.712730 -47934.934462 786.308535 28.904762 0.632097 -1736.330287 880.623380 77.533333 10.859653 -1502.122738
2600.000000 -49177.298480 365.813646 84.285714 10.712730 -47937.076012 793.465621 28.904762 0.632097 -1736.311454 880.636064 77.533333 10.859653 -1499.981187
2700.000000 -49179.443386 378.518706 84.285714 10.712730 -47939.217755 800.782439 28.904762 0.632097 -1736.315883 880.623726 77.533333 10.859653 -1497.839444
2800.000000 -49181.611211 391.264710 84.285714 10.712730 -47941.363836 808.256733 28.904762 0.632097 -1736.346325 880.625819 77.533333 10.859653 -1495.693364
2900.000000 -49183.725549 404.057769 84.285714 10.712730 -47943.503072 815.881991 28.904762 0.632097 -1736.311468 880.633673 77.533333 10.859653 -1493.554128
3000.000000 -49185.882834 416.896505 84.285714 10.712730 -47945.646770 823.655890 28.904762 0.632097 -1736.330490 880.622563 77.533333 10.859653 -1491.410430
3100.000000 -49188.046241 429.764604 84.285714 10.712730 -47947.790500 831.572416 28.904762 0.632097 -1736.358037 880.620999 77.533333 10.859653 -1489.266700
3200.000000 -49190.184464 442.657546 84.380952 10.709914 -47949.931648 839.628992 28.904762 0.632097 -1736.353943 880.625081 77.666667 10.834542 -1487.125552
3300.000000 -49192.278570 455.584867 84.476190 10.735925 -47952.073660 847.821686 28.904762 0.632097 -1736.286874 880.632945 77.800000 10.867251 -1484.983540
3400.000000 -49194.445122 468.539659 84.476190 10.735925 -47954.218080 856.145488 28.904762 0.632097 -1736.317858 880.630542 77.800000 10.867251 -1482.839119
3500.000000 -49196.554508 481.530036 84.571429 10.770677 -47956.358704 864.597834 28.904762 0.632097 -1736.274125 880.628950 77.933333 10.917206 -1480.698496


==> anc/Fig_6/tableTime200Pb2fm.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-2.000090 -214365.946940 611.809638 416.000000 0.000000 -214365.946940 611.809638 416.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -214329.180499 613.399655 419.952381 1.836762 -214327.943498 611.735741 415.476190 0.214021 -5.195403 53.873515 18.800000 4.317407 -38.003442
100.000000 -209140.260847 1207.506309 8201.190476 87.020130 -101651.396120 3197.701475 40.190476 1.204395 -107488.864727 3527.504297 8161.000000 87.464278 -112714.550821
200.000000 -208907.188019 1249.811412 8764.047619 87.738206 -85297.724193 3435.098864 33.190476 1.143551 -123609.463825 3715.849074 8730.857143 87.993703 -129068.222747
300.000000 -208691.023071 1349.583907 8969.142857 88.971592 -77858.175426 3277.505543 29.571429 1.047835 -130832.847646 3542.870945 8939.571429 89.098089 -136507.771514
400.000000 -208471.986581 1347.821096 9072.523810 88.785070 -71177.682272 3353.781761 27.000000 1.044259 -137294.304309 3593.045285 9045.523810 88.921705 -143188.264668
500.000000 -208484.820221 1370.205061 9137.380952 88.984040 -66368.932583 3226.093670 25.333333 1.074229 -142115.887639 3635.462099 9112.047619 88.988803 -147997.014357
600.000000 -208400.373353 1388.928721 9178.714286 88.266376 -63221.414084 3046.807210 24.285714 1.000340 -145178.959269 3488.838424 9154.428571 88.271027 -151144.532856
700.000000 -208340.430729 1439.564595 9201.000000 88.191701 -60019.440436 3124.171475 23.047619 0.984345 -148320.990294 3681.207283 9177.952381 88.182535 -154346.506504
800.000000 -208350.616564 1467.912912 9217.523810 88.100879 -57674.866084 3402.852104 21.904762 1.086508 -150675.750480 3918.424336 9195.619048 88.125843 -156691.080856
900.000000 -208314.894541 1489.776839 9229.333333 87.862564 -57032.124793 3293.105525 21.571429 1.063622 -151282.769748 3867.861941 9207.761905 87.853637 -157333.822147
1000.000000 -208334.333948 1523.093315 9239.000000 87.663534 -55119.792256 3477.432854 20.904762 1.106054 -153214.541692 3964.793327 9218.095238 87.663124 -159246.154684
1100.000000 -208393.441000 1541.139845 9246.190476 87.957691 -54083.217043 3410.202783 20.523810 1.107591 -154310.223957 3893.322546 9225.666667 87.935781 -160282.729897
1200.000000 -208400.396586 1559.650515 9251.857143 87.920616 -52828.151157 3428.164267 20.047619 1.120111 -155572.245429 3985.156656 9231.809524 87.862680 -161537.795783
1300.000000 -208415.590382 1572.840368 9258.333333 87.975709 -52035.103163 3385.221332 19.809524 1.116156 -156380.487218 3944.399812 9238.523810 87.898660 -162330.843777
1400.000000 -208421.523574 1589.485941 9262.714286 88.256718 -50658.043002 3205.917945 19.333333 1.067559 -157763.480572 3703.060427 9243.380952 88.200380 -163707.903939
1500.000000 -208441.315976 1611.777482 9265.238095 88.103859 -49587.269808 3108.858333 19.047619 1.024640 -158854.046168 3603.354223 9246.190476 88.042269 -164778.677132
1600.000000 -208463.347412 1634.690600 9268.333333 88.157363 -49199.290690 3197.830870 18.952381 1.036193 -159264.056722 3687.523976 9249.380952 88.073278 -165166.656250
1700.000000 -208478.774065 1657.516134 9271.238095 88.049551 -48493.237454 3146.388444 18.666667 1.019648 -159985.536611 3617.227762 9252.571429 87.968435 -165872.709486
1800.000000 -208495.021509 1677.880445 9274.238095 88.017745 -47986.393412 3049.904601 18.476190 0.982269 -160508.628097 3475.510805 9255.761905 87.963951 -166379.553528
1900.000000 -208508.966283 1699.566935 9277.095238 88.123720 -47461.674717 2994.189719 18.333333 0.966913 -161047.291566 3379.932380 9258.761905 88.097535 -166904.272223
2000.000000 -208528.005587 1723.087354 9279.095238 88.193643 -47346.638175 2953.611558 18.238095 0.935808 -161181.367412 3328.662212 9260.857143 88.149583 -167019.308765
2100.000000 -208552.366090 1740.777742 9281.047619 88.324846 -46777.627870 3033.761171 18.095238 0.948444 -161774.738219 3383.124188 9262.952381 88.276877 -167588.319070
2200.000000 -208564.642397 1764.395517 9283.095238 88.211729 -46608.672770 3007.382768 17.904762 0.910010 -161955.969627 3361.909690 9265.190476 88.164554 -167757.274170
2300.000000 -208582.384468 1789.515574 9284.523810 88.242324 -46420.670157 2953.762102 17.857143 0.911006 -162161.714311 3336.689591 9266.666667 88.202401 -167945.276783
2400.000000 -208595.609253 1813.107978 9285.809524 88.113120 -46063.409109 2883.672345 17.666667 0.862812 -162532.200144 3216.523650 9268.142857 88.098275 -168302.537831
2500.000000 -208619.316645 1835.407014 9286.761905 88.221688 -46048.089327 2894.310978 17.571429 0.829720 -162571.227318 3206.462197 9269.190476 88.207483 -168317.857613
2600.000000 -208637.102880 1858.988438 9288.000000 88.209221 -46063.477282 2907.389694 17.571429 0.829720 -162573.625598 3206.588644 9270.428571 88.195010 -168302.469658
2700.000000 -208638.677918 1882.542823 9289.000000 88.185438 -46078.866829 2920.921817 17.571429 0.829720 -162559.811089 3206.278717 9271.428571 88.171682 -168287.080111
2800.000000 -208656.870297 1907.467416 9289.857143 88.226664 -45967.720488 2946.031972 17.523810 0.835575 -162689.149809 3228.143124 9272.333333 88.185960 -168398.226452
2900.000000 -208673.622463 1932.682405 9291.142857 88.103951 -45984.469799 2959.969568 17.523810 0.835575 -162689.152664 3228.226645 9273.619048 88.064762 -168381.477142
3000.000000 -208692.524824 1958.193346 9292.000000 88.053474 -45932.443179 2964.503013 17.476190 0.824098 -162760.081645 3216.487850 9274.523810 88.007430 -168433.503761
3100.000000 -208713.194248 1985.717734 9292.571429 88.014760 -45948.906370 2979.633931 17.476190 0.824098 -162764.287878 3216.076397 9275.095238 87.968715 -168417.040570
3200.000000 -208725.112449 2011.973890 9293.809524 88.008485 -46037.083754 3001.764345 17.428571 0.826845 -162688.028696 3213.296736 9276.380952 87.975172 -168328.863187
3300.000000 -208745.224644 2039.505911 9294.761905 88.042601 -46056.800074 3018.355710 17.428571 0.826845 -162688.424569 3212.922114 9277.333333 88.008667 -168309.146866
3400.000000 -208765.007818 2067.448655 9295.047619 88.051297 -46076.513947 3035.387170 17.428571 0.826845 -162688.493871 3212.881950 9277.619048 88.017138 -168289.432993
3500.000000 -208785.421641 2095.492700 9324.095238 88.595278 -46132.590890 3057.063756 17.380952 0.820790 -162652.830751 3225.663170 9306.714286 88.572089 -168233.356050


==> anc/Fig_6/tableTime200Pb6fm.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-2.000090 -645443.065080 817.440346 416.000000 0.000000 -645443.065080 817.440346 416.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -645435.799234 810.335331 417.857143 1.302535 -645436.914622 810.764659 415.809524 0.131277 11.711571 24.845568 21.500000 3.500000 -6.150458
100.000000 -634639.523762 922.214044 4870.809524 55.403998 -509847.393011 6620.577881 170.761905 2.462001 -124792.130751 6774.411705 4700.047619 56.285771 -135595.672069
200.000000 -634054.299641 944.673602 5168.333333 60.203873 -470504.610329 8394.573106 153.666667 2.973961 -163549.689312 8411.608391 5014.666667 60.740444 -174938.454751
300.000000 -633642.190212 910.529762 5279.619048 59.975728 -439860.962515 8514.415854 141.476190 2.933078 -193781.227697 8467.836554 5138.142857 60.583877 -205582.102565
400.000000 -633453.321314 912.446931 5338.761905 61.436142 -418924.903064 8832.604765 133.285714 3.008039 -214528.418250 8758.793279 5205.476190 61.919441 -226518.162016
500.000000 -633417.343858 941.649586 5376.619048 62.214662 -401572.221298 9464.069028 126.857143 3.151179 -231845.122560 9325.774404 5249.761905 62.675008 -243870.843782
600.000000 -633371.797536 946.776211 5399.904762 62.139318 -386239.106263 10008.539550 121.619048 3.291024 -247132.691273 9849.069730 5278.285714 62.546788 -259203.958817
700.000000 -633420.414126 949.859305 5414.047619 61.849067 -373599.500931 10519.333467 116.952381 3.456861 -259820.913194 10384.632791 5297.095238 62.142115 -271843.564149
800.000000 -633429.088079 983.944046 5423.904762 62.150658 -361082.437407 10850.533418 112.666667 3.525643 -272346.650672 10667.029252 5311.238095 62.312840 -284360.627673
900.000000 -633461.991542 1018.638401 5430.666667 62.229159 -352094.892115 11299.396723 109.761905 3.687756 -281367.099427 11140.175423 5320.904762 62.274313 -293348.172965
1000.000000 -633445.395497 1080.475628 5435.857143 62.287975 -345215.378779 11274.698896 107.380952 3.696508 -288230.016718 11146.187144 5328.476190 62.362749 -300227.686301
1100.000000 -633508.128722 1138.457628 5440.666667 62.225486 -336403.467049 11787.125088 104.571429 3.835034 -297104.661673 11659.389372 5336.095238 62.310127 -309039.598031
1200.000000 -633439.145349 1175.871694 5443.714286 62.227660 -327293.970820 11693.900108 101.714286 3.817343 -306145.174530 11589.036828 5342.000000 62.323427 -318149.094260
1300.000000 -633513.670024 1236.957733 5446.952381 62.215772 -319242.756444 11876.858879 99.285714 3.830419 -314270.913580 11825.621354 5347.666667 62.347312 -326200.308636
1400.000000 -633521.165578 1283.150317 5450.142857 62.347157 -314975.238472 12022.091356 97.857143 3.871314 -318545.927106 11990.343381 5352.285714 62.429890 -330467.826608
1500.000000 -633565.164299 1308.840923 5452.714286 62.507719 -310199.264914 12294.717450 96.571429 3.922810 -323365.899385 12281.297509 5356.142857 62.566699 -335243.800166
1600.000000 -633601.768492 1349.983405 5454.523810 62.399428 -306074.615963 12473.288131 95.285714 3.908564 -327527.152529 12418.897066 5359.238095 62.467702 -339368.449117
1700.000000 -633576.207575 1407.450485 5456.428571 62.308815 -303435.977768 12642.508655 94.476190 3.930115 -330140.229807 12561.966702 5361.952381 62.412357 -342007.087312
1800.000000 -633592.915959 1479.155520 5457.714286 62.214726 -300295.439631 12595.557757 93.619048 3.927604 -333297.476328 12521.601887 5364.095238 62.384595 -345147.625449
1900.000000 -633603.708609 1536.483263 5458.904762 62.253740 -296812.617836 12648.691955 92.666667 3.932365 -336791.090773 12566.870969 5366.238095 62.391121 -348630.447243
2000.000000 -633603.483366 1588.510913 5460.285714 62.324005 -292737.718426 12903.320844 91.619048 3.963209 -340865.764940 12824.442377 5368.666667 62.529396 -352705.346654
2100.000000 -633569.758861 1644.789632 5461.666667 62.342653 -290958.218491 12976.580965 91.000000 3.967727 -342611.540370 12900.486815 5370.666667 62.558366 -354484.846589
2200.000000 -633513.096522 1690.777338 5463.190476 62.360611 -288888.029025 12993.939338 90.476190 3.957885 -344625.067497 12943.320427 5372.714286 62.593288 -356555.036055
2300.000000 -633493.818090 1755.844068 5464.000000 62.380972 -286676.541942 12963.595300 89.857143 3.937781 -346817.276148 12926.651015 5374.142857 62.642800 -358766.523138
2400.000000 -633464.422930 1811.826208 5464.952381 62.278617 -285406.641000 12995.710036 89.380952 3.943334 -348057.781930 12971.832566 5375.571429 62.577555 -360036.424080
2500.000000 -633433.858555 1866.089305 5465.952381 62.347394 -284134.903607 12959.128093 89.047619 3.945749 -349298.954948 12940.835441 5376.904762 62.691911 -361308.161473
2600.000000 -633416.040454 1931.599108 5466.666667 62.352849 -283153.509470 13140.130293 88.761905 3.977260 -350262.530985 13114.160525 5377.904762 62.723767 -362289.555610
2700.000000 -633384.427242 1988.636440 5467.285714 62.322745 -282797.795366 13212.587485 88.523810 3.994412 -350586.631876 13167.416665 5378.761905 62.701671 -362645.269714
2800.000000 -633343.263249 2043.446749 5468.190476 62.369392 -282439.662956 13261.048853 88.428571 4.007476 -350903.600293 13204.148518 5379.761905 62.749878 -363003.402123
2900.000000 -633327.426073 2107.742813 5468.666667 62.327298 -281534.349957 13341.459863 88.190476 3.996796 -351793.076116 13252.499325 5380.476190 62.722314 -363908.715123
3000.000000 -633298.939262 2177.128031 5469.285714 62.264304 -280924.361170 13401.361301 88.047619 4.006825 -352374.578092 13300.763991 5381.238095 62.670982 -364518.703910
3100.000000 -633281.474401 2242.275906 5470.285714 62.231218 -280278.309798 13436.546457 87.904762 4.017761 -353003.164603 13299.275823 5382.380952 62.668230 -365164.755281
3200.000000 -633271.835710 2307.373493 5471.095238 62.309707 -280108.357579 13477.086520 87.809524 4.027063 -353163.478131 13308.944413 5383.285714 62.752884 -365334.707501
3300.000000 -633264.265242 2375.318468 5471.761905 62.427554 -279704.493303 13506.020001 87.714286 4.027372 -353559.771939 13318.252598 5384.047619 62.870406 -365738.571777
3400.000000 -633259.942601 2443.461647 5472.476190 62.473294 -279082.754771 13599.339489 87.571429 4.038252 -354177.187830 13396.331370 5384.904762 62.925879 -366360.310309
3500.000000 -633238.725955 2509.903748 5489.619048 62.769665 -278963.043954 13642.844705 87.523810 4.046526 -354275.682002 13416.558391 5402.095238 63.236401 -366480.021126


==> anc/Fig_6/tableTime8_7AuAu2fm.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-2.048180 -8670.154633 29.056318 394.000000 0.000000 -8670.154633 29.056318 394.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -8669.176442 29.172213 394.619048 0.341399 -8669.140078 29.198929 393.714286 0.156492 -0.254550 1.037747 6.333333 0.333333 -1.014555
100.000000 -8373.070238 68.187535 1496.809524 6.284379 -1095.043256 96.991060 10.714286 0.724217 -7278.026983 95.868643 1486.095238 6.576982 -7575.111378
200.000000 -8350.035716 76.133170 1503.523810 6.192783 -1043.290030 106.747553 10.380952 0.757427 -7306.745686 99.407301 1493.142857 6.553184 -7626.864603
300.000000 -8328.395356 88.694480 1505.190476 6.164653 -1028.535208 116.561338 10.333333 0.753826 -7299.860148 99.247440 1494.857143 6.564075 -7641.619426
400.000000 -8305.472502 103.430590 1505.523810 6.133289 -999.905056 125.267661 10.285714 0.740472 -7305.567447 97.869218 1495.238095 6.523184 -7670.249577
500.000000 -8282.604494 120.089608 1505.619048 6.168459 -977.055583 138.645983 10.285714 0.740472 -7305.548912 97.870991 1495.333333 6.558649 -7693.099051
600.000000 -8259.776131 137.825906 1505.904762 6.164377 -954.206386 153.642913 10.285714 0.740472 -7305.569745 97.872330 1495.619048 6.557611 -7715.948247
700.000000 -8236.921292 156.281717 1506.380952 6.119631 -931.356971 169.829929 10.285714 0.740472 -7305.564321 97.870294 1496.095238 6.510031 -7738.797662
800.000000 -8214.070379 175.223183 1506.571429 6.132106 -908.507621 186.898333 10.285714 0.740472 -7305.562757 97.870236 1496.285714 6.522906 -7761.647012
900.000000 -8191.231983 194.517251 1506.571429 6.132106 -885.658377 204.627466 10.285714 0.740472 -7305.573606 97.871198 1496.285714 6.522906 -7784.496256
1000.000000 -8168.378960 214.060459 1506.571429 6.132106 -862.808924 222.859868 10.285714 0.740472 -7305.570035 97.871787 1496.285714 6.522906 -7807.345709
1100.000000 -8145.488078 233.789019 1506.809524 6.133677 -839.960047 241.481246 10.285714 0.740472 -7305.528031 97.877379 1496.523810 6.523080 -7830.194586
1200.000000 -8122.656265 253.671871 1506.857143 6.117222 -817.110163 260.408827 10.285714 0.740472 -7305.546102 97.866634 1496.571429 6.507348 -7853.044470
1300.000000 -8099.838936 273.671961 1506.904762 6.101095 -794.260541 279.579627 10.285714 0.740472 -7305.578395 97.873050 1496.619048 6.491928 -7875.894093
1400.000000 -8076.957375 293.766636 1506.904762 6.101095 -771.411553 298.947732 10.285714 0.740472 -7305.545822 97.871653 1496.619048 6.491928 -7898.743081
1500.000000 -8054.171640 313.911458 1507.095238 6.090158 -748.562712 318.476106 10.285714 0.740472 -7305.608928 97.870506 1496.809524 6.483539 -7921.591921
1600.000000 -8031.264242 334.140120 1507.285714 6.092205 -725.713158 338.138001 10.285714 0.740472 -7305.551085 97.872599 1497.000000 6.488818 -7944.441476
1700.000000 -8008.449521 354.418782 1507.666667 6.055825 -702.863031 357.910525 10.285714 0.740472 -7305.586491 97.871700 1497.380952 6.444812 -7967.291603
1800.000000 -7985.550550 374.705985 1507.761905 6.070971 -680.014338 377.777289 10.285714 0.740472 -7305.536212 97.853086 1497.476190 6.462205 -7990.140296
1900.000000 -7962.788912 395.052780 1507.761905 6.070971 -657.165100 397.722961 10.285714 0.740472 -7305.623812 97.854253 1497.476190 6.462205 -8012.989533
2000.000000 -7939.841645 415.424999 1507.857143 6.058558 -634.315943 417.737368 10.285714 0.740472 -7305.525702 97.870840 1497.571429 6.453707 -8035.838690
2100.000000 -7917.066000 435.816026 1507.952381 6.036585 -611.466270 437.810403 10.285714 0.740472 -7305.599730 97.850582 1497.666667 6.430335 -8058.688363
2200.000000 -7894.098450 456.259939 1507.952381 6.036585 -588.616730 457.934923 10.285714 0.740472 -7305.481720 97.850697 1497.666667 6.430335 -8081.537903
2300.000000 -7871.376972 476.680081 1507.952381 6.036585 -565.767856 478.103417 10.285714 0.740472 -7305.609116 97.864951 1497.666667 6.430335 -8104.386778
2400.000000 -7848.541991 497.152658 1508.142857 6.036510 -542.918446 498.311653 10.285714 0.740472 -7305.623545 97.873718 1497.857143 6.433649 -8127.236188
2500.000000 -7825.563064 517.627396 1508.333333 6.082502 -520.068804 518.554465 10.285714 0.740472 -7305.494260 97.883257 1498.047619 6.475770 -8150.085829
2600.000000 -7802.764491 538.111775 1508.333333 6.082502 -497.219811 538.827977 10.285714 0.740472 -7305.544679 97.858775 1498.047619 6.475770 -8172.934822
2700.000000 -7779.942301 558.617561 1508.428571 6.097842 -474.370671 559.128791 10.285714 0.740472 -7305.571630 97.886872 1498.142857 6.491858 -8195.783962
2800.000000 -7757.025975 579.119391 1508.666667 6.118019 -451.520345 579.454252 10.285714 0.740472 -7305.505630 97.860647 1498.380952 6.505117 -8218.634289
2900.000000 -7734.359247 599.621874 1508.666667 6.118019 -428.671575 599.801880 10.285714 0.740472 -7305.687672 97.871641 1498.380952 6.505117 -8241.483058
3000.000000 -7711.443853 620.149800 1508.666667 6.118019 -405.822424 620.169164 10.285714 0.740472 -7305.621428 97.870810 1498.380952 6.505117 -8264.332209
3100.000000 -7688.629362 640.687742 1508.666667 6.118019 -382.973476 640.554276 10.285714 0.740472 -7305.655887 97.879232 1498.380952 6.505117 -8287.181158
3200.000000 -7665.637244 661.224073 1508.761905 6.085465 -360.122857 660.955998 10.285714 0.740472 -7305.514387 97.858088 1498.476190 6.473984 -8310.031777
3300.000000 -7642.763459 681.772420 1508.761905 6.085465 -337.273692 681.372608 10.285714 0.740472 -7305.489767 97.882675 1498.476190 6.473984 -8332.880941
3400.000000 -7620.091131 702.348174 1508.761905 6.085465 -314.425136 701.802533 10.285714 0.740472 -7305.665994 97.875519 1498.476190 6.473984 -8355.729497
3500.000000 -7597.132791 722.902429 1509.285714 6.108208 -291.575660 722.244671 10.285714 0.740472 -7305.557132 97.878975 1499.000000 6.492853 -8378.578974


==> anc/Fig_6/tableTime8_7AuAu6fm.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-2.048180 -25981.466046 40.420145 394.000000 0.000000 -25981.466046 40.420145 394.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -25980.966266 40.545176 394.190476 0.190476 -25980.840976 40.577425 393.904762 0.095238 -2.631092 nan 6.000000 nan -0.625070
100.000000 -25365.934397 115.238656 1022.333333 7.986695 -9158.331797 377.439302 69.047619 2.448008 -16207.602600 339.145843 953.285714 9.078793 -16823.134249
200.000000 -25288.278306 179.588443 1028.571429 7.929322 -8431.588367 404.196211 64.190476 2.414854 -16856.689939 329.247551 964.380952 8.976816 -17549.877679
300.000000 -25215.683760 246.810909 1029.476190 8.047070 -8289.563985 439.836560 63.809524 2.401011 -16926.119775 327.300669 965.666667 9.155361 -17691.902061
400.000000 -25141.303481 316.661270 1029.619048 8.068007 -8208.258509 489.680391 63.714286 2.402521 -16933.044973 326.651053 965.904762 9.151088 -17773.207537
500.000000 -25068.490386 387.828338 1029.857143 8.034831 -8135.454702 544.401967 63.714286 2.402521 -16933.035683 326.648850 966.142857 9.120173 -17846.011344
600.000000 -24995.700099 459.953355 1029.952381 7.995081 -8062.650735 603.298071 63.714286 2.402521 -16933.049364 326.646103 966.238095 9.081353 -17918.815311
700.000000 -24922.885522 532.640897 1030.238095 8.004435 -7989.847162 665.261016 63.714286 2.402521 -16933.038360 326.651375 966.523810 9.097519 -17991.618884
800.000000 -24850.077950 605.698742 1030.476190 8.001077 -7917.042873 729.509679 63.714286 2.402521 -16933.035077 326.650798 966.761905 9.092620 -18064.423173
900.000000 -24777.260447 678.994477 1030.476190 8.001077 -7844.239355 795.490497 63.714286 2.402521 -16933.021092 326.649916 966.761905 9.092620 -18137.226691
1000.000000 -24704.478587 752.470758 1030.571429 8.011471 -7771.435550 862.806093 63.714286 2.402521 -16933.043037 326.651339 966.857143 9.103711 -18210.030496
1100.000000 -24631.672761 826.079373 1030.666667 8.002182 -7698.636213 931.166747 63.714286 2.402521 -16933.036548 326.653672 966.952381 9.096435 -18282.829833
1200.000000 -24558.887638 899.764773 1030.952381 8.009065 -7625.827405 1000.358375 63.714286 2.402521 -16933.060233 326.660976 967.238095 9.093667 -18355.638641
1300.000000 -24486.060750 973.556812 1031.047619 8.027475 -7553.024788 1070.222583 63.714286 2.402521 -16933.035963 326.648924 967.333333 9.117052 -18428.441258
1400.000000 -24413.276458 1047.379526 1031.047619 8.027475 -7480.215295 1140.629830 63.714286 2.402521 -16933.061163 326.650239 967.333333 9.117052 -18501.250751
1500.000000 -24340.502944 1121.254905 1031.190476 8.050028 -7407.420546 1211.489609 63.714286 2.402521 -16933.082397 326.647613 967.476190 9.137474 -18574.045500
1600.000000 -24267.646776 1195.169420 1031.190476 8.050028 -7334.612288 1282.726396 63.714286 2.402521 -16933.034488 326.649775 967.476190 9.137474 -18646.853759
1700.000000 -24194.846052 1269.131907 1031.285714 8.059937 -7261.809876 1354.282756 63.714286 2.402521 -16933.036176 326.647429 967.571429 9.141890 -18719.656170
1800.000000 -24121.975918 1343.127042 1031.285714 8.059937 -7189.001790 1426.104965 63.714286 2.402521 -16932.974127 326.647663 967.571429 9.141890 -18792.464256
1900.000000 -24049.233650 1417.108066 1031.380952 8.049098 -7116.204237 1498.158602 63.714286 2.402521 -16933.029413 326.653441 967.666667 9.131143 -18865.261809
2000.000000 -23976.442151 1491.129067 1032.285714 8.019067 -7043.396868 1570.411889 63.714286 2.402521 -16933.045282 326.649944 968.571429 9.097245 -18938.069178


==> anc/Fig_6/tableTime8_7CuCu2fm.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-2.048180 -2745.689628 13.107155 126.000000 0.000000 -2745.689628 13.107155 126.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -2746.180016 13.002747 126.476190 0.263846 -2746.116903 12.949542 125.714286 0.156492 -0.441786 4.305060 5.333333 0.333333 0.427275
100.000000 -2583.305772 30.038969 423.333333 2.759687 -772.007366 88.054233 11.523810 0.794682 -1811.298406 79.223437 411.809524 3.049293 -1973.682263
200.000000 -2516.447811 56.973420 424.952381 2.534031 -688.716005 104.729734 11.428571 0.800510 -1827.731806 81.829239 413.523810 2.812912 -2056.973623
300.000000 -2449.550881 86.009557 425.428571 2.560293 -621.820336 124.920934 11.428571 0.800510 -1827.730545 81.828124 414.000000 2.831792 -2123.869292
400.000000 -2382.656876 115.571166 425.523810 2.564983 -554.924411 148.491598 11.428571 0.800510 -1827.732465 81.828888 414.095238 2.841784 -2190.765218
500.000000 -2315.755898 145.338826 425.714286 2.536536 -488.028610 174.074344 11.428571 0.800510 -1827.727288 81.829280 414.285714 2.822649 -2257.661018
600.000000 -2248.860031 175.209139 425.761905 2.536312 -421.132652 200.901946 11.428571 0.800510 -1827.727380 81.826560 414.333333 2.822810 -2324.556977
700.000000 -2181.966722 205.133047 425.809524 2.536983 -354.236911 228.536438 11.428571 0.800510 -1827.729811 81.825465 414.380952 2.823773 -2391.452717
800.000000 -2115.071221 235.094194 425.904762 2.499433 -287.340924 256.717396 11.428571 0.800510 -1827.730297 81.828029 414.476190 2.792523 -2458.348705
900.000000 -2048.180876 265.077824 425.904762 2.499433 -220.445197 285.282890 11.428571 0.800510 -1827.735679 81.828578 414.476190 2.792523 -2525.244431
1000.000000 -1981.280840 295.077831 425.904762 2.499433 -153.549263 314.128068 11.428571 0.800510 -1827.731576 81.827869 414.476190 2.792523 -2592.140365
1100.000000 -1914.387962 325.087869 425.904762 2.499433 -86.653361 343.182472 11.428571 0.800510 -1827.734601 81.826857 414.476190 2.792523 -2659.036268
1200.000000 -1847.493332 355.115897 425.904762 2.499433 -19.758124 372.396742 11.428571 0.800510 -1827.735208 81.826863 414.476190 2.792523 -2725.931504
1300.000000 -1780.595118 385.139137 425.904762 2.499433 47.137750 401.736394 11.428571 0.800510 -1827.732869 81.830776 414.476190 2.792523 -2792.827379
1400.000000 -1713.686022 415.166468 425.904762 2.499433 114.034895 431.176166 11.428571 0.800510 -1827.720918 81.833358 414.476190 2.792523 -2859.724524
1500.000000 -1646.766489 445.212936 425.904762 2.499433 180.929958 460.696275 11.428571 0.800510 -1827.696447 81.829967 414.476190 2.792523 -2926.619586
1600.000000 -1579.904502 475.243643 426.000000 2.510928 247.825482 490.282074 11.428571 0.800510 -1827.729984 81.824288 414.571429 2.806940 -2993.515110
1700.000000 -1512.967824 505.285500 426.047619 2.529329 314.720918 519.922731 11.428571 0.800510 -1827.688742 81.820744 414.619048 2.826302 -3060.410546
1800.000000 -1446.126795 535.347304 426.047619 2.529329 381.617851 549.609781 11.428571 0.800510 -1827.744646 81.831568 414.619048 2.826302 -3127.307479
1900.000000 -1379.218197 565.384632 426.047619 2.529329 448.513541 579.335424 11.428571 0.800510 -1827.731739 81.823730 414.619048 2.826302 -3194.203170
2000.000000 -1312.358944 595.430437 426.047619 2.529329 515.408440 609.093851 11.428571 0.800510 -1827.767384 81.828786 414.619048 2.826302 -3261.098069
2100.000000 -1245.434308 625.479048 426.047619 2.529329 582.304331 638.880854 11.428571 0.800510 -1827.738638 81.830306 414.619048 2.826302 -3327.993959
2200.000000 -1178.539264 655.531387 426.047619 2.529329 649.200978 668.693127 11.428571 0.800510 -1827.740242 81.821900 414.619048 2.826302 -3394.890606
2300.000000 -1111.624700 685.576777 426.047619 2.529329 716.096489 698.526607 11.428571 0.800510 -1827.721190 81.830954 414.619048 2.826302 -3461.786118
2400.000000 -1044.713669 715.632856 426.047619 2.529329 782.992047 728.378709 11.428571 0.800510 -1827.705716 81.830298 414.619048 2.826302 -3528.681675
2500.000000 -977.807502 745.697651 426.047619 2.529329 849.887811 758.247630 11.428571 0.800510 -1827.695313 81.827955 414.619048 2.826302 -3595.577439
2600.000000 -910.951423 775.751881 426.047619 2.529329 916.784357 788.131805 11.428571 0.800510 -1827.735780 81.826644 414.619048 2.826302 -3662.473985
2700.000000 -844.060782 805.802653 426.142857 2.517828 983.679941 818.028747 11.428571 0.800510 -1827.740724 81.828411 414.714286 2.816738 -3729.369570
2800.000000 -777.174719 835.870845 426.142857 2.517828 1050.575279 847.937212 11.428571 0.800510 -1827.749998 81.824167 414.714286 2.816738 -3796.264907
2900.000000 -710.274621 865.912663 426.142857 2.517828 1117.471498 877.856422 11.428571 0.800510 -1827.746118 81.807484 414.714286 2.816738 -3863.161126
3000.000000 -643.395667 895.960801 426.142857 2.517828 1184.367799 907.785524 11.428571 0.800510 -1827.763466 81.827536 414.714286 2.816738 -3930.057427
3100.000000 -576.459670 926.030756 426.142857 2.517828 1251.263552 937.722805 11.428571 0.800510 -1827.723222 81.824657 414.714286 2.816738 -3996.953181
3200.000000 -509.551775 956.086182 426.142857 2.517828 1318.157882 967.667754 11.428571 0.800510 -1827.709657 81.825055 414.714286 2.816738 -4063.847510
3300.000000 -442.712182 986.136548 426.142857 2.517828 1385.054935 997.620082 11.428571 0.800510 -1827.767117 81.838563 414.714286 2.816738 -4130.744563
3400.000000 -375.729683 1016.208233 426.142857 2.517828 1451.951074 1027.579118 11.428571 0.800510 -1827.680757 81.824443 414.714286 2.816738 -4197.640702
3500.000000 -308.879249 1046.272492 426.142857 2.517828 1518.846461 1057.543792 11.428571 0.800510 -1827.725710 81.825840 414.714286 2.816738 -4264.536089


==> anc/Fig_6/tableTime8_7CuCu6fm.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-2.048180 -8256.597247 10.264046 126.000000 0.000000 -8256.597247 10.264046 126.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -8254.474838 10.380585 126.714286 0.391230 -8254.251080 10.413906 125.714286 0.156492 -1.566303 1.474947 7.000000 0.000000 -2.346166
100.000000 -8047.297278 57.266681 218.523810 3.478929 -5367.404716 232.993230 60.666667 3.016884 -2679.892562 234.578091 157.857143 5.362252 -2889.192531
200.000000 -7893.340175 117.303567 220.047619 3.535855 -5195.692869 249.926335 60.333333 3.072407 -2697.647307 235.904075 159.714286 5.528774 -3060.904378
300.000000 -7741.820507 178.769605 220.238095 3.614722 -5044.172984 278.192744 60.333333 3.072407 -2697.647523 235.904665 159.904762 5.613294 -3212.424263
400.000000 -7590.301116 240.440033 220.238095 3.614722 -4892.653405 316.186043 60.333333 3.072407 -2697.647710 235.904084 159.904762 5.613294 -3363.943842
500.000000 -7438.779428 302.188870 220.238095 3.614722 -4741.133653 360.846548 60.333333 3.072407 -2697.645776 235.902928 159.904762 5.613294 -3515.463594
600.000000 -7287.263266 363.979203 220.333333 3.599824 -4589.614483 410.001537 60.333333 3.072407 -2697.648783 235.903237 160.000000 5.588679 -3666.982764
700.000000 -7135.742654 425.789109 220.333333 3.599824 -4438.094558 462.219094 60.333333 3.072407 -2697.648096 235.904022 160.000000 5.588679 -3818.502689
800.000000 -6984.229190 487.612804 220.333333 3.599824 -4286.575295 516.571412 60.333333 3.072407 -2697.653895 235.904710 160.000000 5.588679 -3970.021952
900.000000 -6832.702071 549.444659 220.333333 3.599824 -4135.054712 572.450896 60.333333 3.072407 -2697.647359 235.903568 160.000000 5.588679 -4121.542535
1000.000000 -6681.190499 611.284562 220.333333 3.599824 -3983.535927 629.450575 60.333333 3.072407 -2697.654573 235.904798 160.000000 5.588679 -4273.061320
1100.000000 -6529.674078 673.126814 220.333333 3.599824 -3832.015822 687.292679 60.333333 3.072407 -2697.658257 235.905875 160.000000 5.588679 -4424.581425
1200.000000 -6378.138293 734.975311 220.428571 3.587393 -3680.492302 745.779809 60.333333 3.072407 -2697.645991 235.904225 160.095238 5.578404 -4576.104945
1300.000000 -6226.622501 796.824145 220.428571 3.587393 -3528.978365 804.771698 60.333333 3.072407 -2697.644136 235.903505 160.095238 5.578404 -4727.618882
1400.000000 -6075.115111 858.671197 220.428571 3.587393 -3377.459663 864.166352 60.333333 3.072407 -2697.655448 235.909518 160.095238 5.578404 -4879.137584
1500.000000 -5923.595559 920.529734 220.428571 3.587393 -3225.937103 923.885190 60.333333 3.072407 -2697.658456 235.904287 160.095238 5.578404 -5030.660144
1600.000000 -5772.063659 982.381563 220.428571 3.587393 -3074.414343 983.868980 60.333333 3.072407 -2697.649316 235.907599 160.095238 5.578404 -5182.182904
1700.000000 -5620.554579 1044.240835 220.428571 3.587393 -2922.901276 1044.071115 60.333333 3.072407 -2697.653303 235.897160 160.095238 5.578404 -5333.695971
1800.000000 -5469.037013 1106.098699 220.523810 3.561446 -2771.381624 1104.458407 60.333333 3.072407 -2697.655389 235.907482 160.190476 5.546607 -5485.215623
1900.000000 -5317.500021 1167.950556 220.523810 3.561446 -2619.858556 1165.000230 60.333333 3.072407 -2697.641465 235.899850 160.190476 5.546607 -5636.738690
2000.000000 -5166.006133 1229.810235 220.619048 3.566028 -2468.336366 1225.674142 60.333333 3.072407 -2697.669767 235.899328 160.285714 5.563548 -5788.260881


==> anc/Fig_6/tableTime8_7OO2fm.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-2.048180 -700.089857 5.312504 32.000000 0.000000 -700.089857 5.312504 32.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -700.830133 5.429032 32.142857 0.142857 -700.837847 5.430765 31.904762 0.095238 0.162002 nan 5.000000 nan 0.747990
100.000000 -678.977813 21.824650 79.761905 3.065091 -447.828346 31.124445 10.904762 0.675788 -231.149468 23.891058 68.857143 3.578564 -252.261511
200.000000 -687.765882 42.520581 79.904762 3.070524 -456.797548 48.849127 10.904762 0.675788 -230.968334 23.841469 69.000000 3.580370 -243.292309
300.000000 -696.734759 63.761553 80.000000 3.082979 -465.766593 68.788668 10.904762 0.675788 -230.968165 23.841635 69.095238 3.596231 -234.323264
400.000000 -705.702198 85.153646 80.000000 3.082979 -474.735878 89.474477 10.904762 0.675788 -230.966320 23.841623 69.095238 3.596231 -225.353979
500.000000 -714.672897 106.606598 80.000000 3.082979 -483.705036 110.488080 10.904762 0.675788 -230.967861 23.841153 69.095238 3.596231 -216.384821
600.000000 -723.641140 128.088888 80.095238 3.093699 -492.674360 131.672741 10.904762 0.675788 -230.966780 23.841557 69.190476 3.609260 -207.415497
700.000000 -732.609324 149.588992 80.095238 3.093699 -501.643396 152.957284 10.904762 0.675788 -230.965928 23.841227 69.190476 3.609260 -198.446461
800.000000 -741.585246 171.099912 80.095238 3.093699 -510.612541 174.305233 10.904762 0.675788 -230.972705 23.840781 69.190476 3.609260 -189.477316
900.000000 -750.548675 192.616408 80.095238 3.093699 -519.581786 195.695784 10.904762 0.675788 -230.966889 23.841176 69.190476 3.609260 -180.508071
1000.000000 -759.519401 214.139943 80.095238 3.093699 -528.550825 217.116323 10.904762 0.675788 -230.968576 23.840529 69.190476 3.609260 -171.539032
1100.000000 -768.493390 235.664600 80.095238 3.093699 -537.520482 238.558911 10.904762 0.675788 -230.972908 23.840713 69.190476 3.609260 -162.569375
1200.000000 -777.463240 257.196926 80.095238 3.093699 -546.488731 260.017498 10.904762 0.675788 -230.974509 23.840049 69.190476 3.609260 -153.601126
1300.000000 -786.419830 278.726584 80.095238 3.093699 -555.457454 281.489515 10.904762 0.675788 -230.962376 23.840666 69.190476 3.609260 -144.632403
1400.000000 -795.391064 300.258804 80.190476 3.084230 -564.427725 302.971660 10.904762 0.675788 -230.963339 23.842287 69.285714 3.599698 -135.662132
1500.000000 -804.345264 321.794375 80.285714 3.097728 -573.397289 324.461318 10.904762 0.675788 -230.947975 23.843781 69.380952 3.615098 -126.692568
1600.000000 -813.334257 343.326677 80.285714 3.097728 -582.365263 345.957159 10.904762 0.675788 -230.968994 23.840667 69.380952 3.615098 -117.724594
1700.000000 -822.284866 364.862078 80.285714 3.097728 -591.334066 367.459158 10.904762 0.675788 -230.950800 23.840719 69.380952 3.615098 -108.755791
1800.000000 -831.266693 386.401472 80.285714 3.097728 -600.304384 388.965670 10.904762 0.675788 -230.962309 23.842197 69.380952 3.615098 -99.785473
1900.000000 -840.228671 407.938855 80.285714 3.097728 -609.272865 410.475433 10.904762 0.675788 -230.955806 23.843787 69.380952 3.615098 -90.816992
2000.000000 -849.204341 429.475112 80.285714 3.097728 -618.241798 431.988343 10.904762 0.675788 -230.962543 23.839241 69.380952 3.615098 -81.848059
2100.000000 -858.170851 451.013830 80.285714 3.097728 -627.210850 453.504633 10.904762 0.675788 -230.960001 23.843879 69.380952 3.615098 -72.879007
2200.000000 -867.151731 472.550904 80.285714 3.097728 -636.181122 475.023333 10.904762 0.675788 -230.970609 23.841654 69.380952 3.615098 -63.908735
2300.000000 -876.124028 494.088470 80.285714 3.097728 -645.149618 496.543547 10.904762 0.675788 -230.974410 23.838771 69.380952 3.615098 -54.940240
2400.000000 -885.090167 515.629243 80.285714 3.097728 -654.118718 518.065546 10.904762 0.675788 -230.971449 23.841363 69.380952 3.615098 -45.971139
2500.000000 -894.061116 537.167579 80.285714 3.097728 -663.087535 539.589731 10.904762 0.675788 -230.973581 23.838233 69.380952 3.615098 -37.002322
2600.000000 -903.049460 558.708667 80.285714 3.097728 -672.058068 561.115244 10.904762 0.675788 -230.991391 23.838697 69.380952 3.615098 -28.031789
2700.000000 -912.010126 580.246608 80.285714 3.097728 -681.026682 582.641535 10.904762 0.675788 -230.983444 23.842050 69.380952 3.615098 -19.063175
2800.000000 -920.981845 601.786905 80.285714 3.097728 -689.995944 604.169022 10.904762 0.675788 -230.985901 23.839619 69.380952 3.615098 -10.093913
2900.000000 -929.948443 623.331575 80.285714 3.097728 -698.964274 625.698076 10.904762 0.675788 -230.984168 23.842569 69.380952 3.615098 -1.125583
3000.000000 -938.899928 644.867980 80.285714 3.097728 -707.934959 647.227788 10.904762 0.675788 -230.964969 23.841527 69.380952 3.615098 7.845101
3100.000000 -947.876409 666.407326 80.285714 3.097728 -716.903259 668.757805 10.904762 0.675788 -230.973150 23.840768 69.380952 3.615098 16.813402
3200.000000 -956.837885 687.945628 80.285714 3.097728 -725.872522 690.288892 10.904762 0.675788 -230.965363 23.839610 69.380952 3.615098 25.782665
3300.000000 -965.800556 709.491448 80.285714 3.097728 -734.841154 711.821355 10.904762 0.675788 -230.959402 23.839096 69.380952 3.615098 34.751297
3400.000000 -974.795133 731.026845 80.285714 3.097728 -743.812440 733.353537 10.904762 0.675788 -230.982693 23.841058 69.380952 3.615098 43.722583
3500.000000 -983.760765 752.563728 80.285714 3.097728 -752.780828 754.886266 10.904762 0.675788 -230.979937 23.845625 69.380952 3.615098 52.690971


==> anc/Fig_6/tableTime8_7OO6fm.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-2.048180 -2100.035436 4.027922 32.000000 0.000000 -2100.035436 4.027922 32.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -2100.035436 4.027921 32.000000 0.000000 -2100.035436 4.027921 32.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
100.000000 -2095.302333 8.500008 35.714286 1.067134 -2060.204874 18.781742 29.952381 0.523160 -73.704664 26.421286 12.100000 1.486607 -39.830563
200.000000 -2093.636192 16.762810 35.714286 1.067134 -2058.538813 25.150859 29.952381 0.523160 -73.704497 26.420945 12.100000 1.486607 -41.496623
300.000000 -2091.970402 25.274885 35.714286 1.067134 -2056.873135 32.580310 29.952381 0.523160 -73.704261 26.420981 12.100000 1.486607 -43.162301
400.000000 -2090.305391 33.848836 35.714286 1.067134 -2055.207191 40.490325 29.952381 0.523160 -73.706221 26.421290 12.100000 1.486607 -44.828246
500.000000 -2088.638618 42.447121 35.714286 1.067134 -2053.541426 48.647403 29.952381 0.523160 -73.704104 26.421326 12.100000 1.486607 -46.494010
600.000000 -2086.973099 51.057476 35.714286 1.067134 -2051.875251 56.945089 29.952381 0.523160 -73.705482 26.421271 12.100000 1.486607 -48.160186
700.000000 -2085.307451 59.674827 35.714286 1.067134 -2050.209948 65.330210 29.952381 0.523160 -73.704756 26.421198 12.100000 1.486607 -49.825488
800.000000 -2083.640697 68.296339 35.714286 1.067134 -2048.543405 73.772606 29.952381 0.523160 -73.704314 26.421218 12.100000 1.486607 -51.492031
900.000000 -2081.976714 76.920721 35.714286 1.067134 -2046.878060 82.254931 29.952381 0.523160 -73.707173 26.420925 12.100000 1.486607 -53.157376
1000.000000 -2080.309163 85.547099 35.714286 1.067134 -2045.211850 90.765823 29.952381 0.523160 -73.704358 26.421003 12.100000 1.486607 -54.823587
1100.000000 -2078.645592 94.174646 35.714286 1.067134 -2043.546675 99.298134 29.952381 0.523160 -73.707726 26.421505 12.100000 1.486607 -56.488761
1200.000000 -2076.977741 102.803851 35.714286 1.067134 -2041.880206 107.846758 29.952381 0.523160 -73.704825 26.419832 12.100000 1.486607 -58.155231
1300.000000 -2075.309347 111.432531 35.714286 1.067134 -2040.211682 116.406560 29.952381 0.523160 -73.705096 26.420343 12.100000 1.486607 -59.823754
1400.000000 -2073.647441 120.061192 35.714286 1.067134 -2038.549410 124.977963 29.952381 0.523160 -73.705865 26.424649 12.100000 1.486607 -61.486026
1500.000000 -2071.979041 128.693419 35.714286 1.067134 -2036.883372 133.557778 29.952381 0.523160 -73.700905 26.421466 12.100000 1.486607 -63.152064
1600.000000 -2070.316470 137.324762 35.714286 1.067134 -2035.216085 142.143818 29.952381 0.523160 -73.710809 26.424429 12.100000 1.486607 -64.819352
1700.000000 -2068.642149 145.956538 35.714286 1.067134 -2033.547963 150.734057 29.952381 0.523160 -73.697791 26.418686 12.100000 1.486607 -66.487474
1800.000000 -2066.978338 154.586349 35.714286 1.067134 -2031.886245 159.330174 29.952381 0.523160 -73.693396 26.420148 12.100000 1.486607 -68.149191
1900.000000 -2065.321113 163.219066 35.714286 1.067134 -2030.220293 167.930767 29.952381 0.523160 -73.711721 26.425432 12.100000 1.486607 -69.815143
2000.000000 -2063.647669 171.851665 35.714286 1.067134 -2028.553430 176.534116 29.952381 0.523160 -73.697903 26.422527 12.100000 1.486607 -71.482006


==> anc/Fig_6/tableTime8_7PbPb2fm.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-2.048180 -9121.603856 32.368584 416.000000 0.000000 -9121.603856 32.368584 416.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -9123.289384 32.069108 416.809524 0.466083 -9123.527031 32.067723 415.523810 0.305653 1.663529 2.242006 9.000000 2.516611 1.923175
100.000000 -8943.555398 65.346652 1565.952381 8.678237 -1282.401976 106.174946 11.571429 0.702280 -7661.153422 148.744907 1554.380952 8.978407 -7839.201880
200.000000 -8965.810199 71.050267 1576.333333 8.699024 -1254.110039 117.757110 11.190476 0.751567 -7711.700160 153.433884 1565.142857 8.987368 -7867.493817
300.000000 -8988.534703 83.273532 1577.666667 8.598542 -1276.575248 129.602766 11.190476 0.751567 -7711.959455 153.351054 1566.476190 8.884609 -7845.028608
400.000000 -9010.995069 99.914089 1578.476190 8.594466 -1299.040152 144.481522 11.190476 0.751567 -7711.954916 153.350190 1567.285714 8.871609 -7822.563704
500.000000 -9033.481683 119.072004 1578.809524 8.603327 -1321.505555 161.557639 11.190476 0.751567 -7711.976128 153.345808 1567.619048 8.878137 -7800.098301
600.000000 -9055.938449 139.728100 1578.952381 8.587498 -1343.970328 180.207427 11.190476 0.751567 -7711.968121 153.350949 1567.761905 8.860803 -7777.633527
700.000000 -9078.394010 161.292194 1579.047619 8.573624 -1366.435851 199.991185 11.190476 0.751567 -7711.958159 153.349779 1567.857143 8.845845 -7755.168005
800.000000 -9100.869944 183.457274 1579.714286 8.579361 -1388.900670 220.604061 11.190476 0.751567 -7711.969275 153.346214 1568.523810 8.851048 -7732.703186
900.000000 -9123.345600 206.018060 1579.904762 8.597869 -1411.366032 241.834061 11.190476 0.751567 -7711.979568 153.345380 1568.714286 8.869193 -7710.237824
1000.000000 -9145.799102 228.865214 1579.904762 8.597869 -1433.831074 263.532206 11.190476 0.751567 -7711.968028 153.350001 1568.714286 8.869193 -7687.772782
1100.000000 -9168.234447 251.928301 1579.904762 8.597869 -1456.296369 285.591906 11.190476 0.751567 -7711.938079 153.359869 1568.714286 8.869193 -7665.307487
1200.000000 -9190.737568 275.130906 1579.952381 8.599966 -1478.760838 307.934675 11.190476 0.751567 -7711.976730 153.345841 1568.761905 8.869934 -7642.843018
1300.000000 -9213.165471 298.452786 1580.142857 8.645198 -1501.227955 330.504413 11.190476 0.751567 -7711.937517 153.359093 1568.952381 8.919341 -7620.375901
1400.000000 -9235.661877 321.873910 1580.238095 8.618614 -1523.691060 353.256695 11.190476 0.751567 -7711.970817 153.344957 1569.047619 8.889929 -7597.912796
1500.000000 -9258.107700 345.368149 1580.333333 8.604631 -1546.157163 376.158802 11.190476 0.751567 -7711.950538 153.340470 1569.142857 8.875404 -7575.446693
1600.000000 -9280.598696 368.911600 1580.380952 8.598028 -1568.621711 399.184246 11.190476 0.751567 -7711.976984 153.338282 1569.190476 8.868515 -7552.982145
1700.000000 -9303.053093 392.519160 1580.476190 8.613837 -1591.088399 422.314049 11.190476 0.751567 -7711.964694 153.349777 1569.285714 8.882337 -7530.515457
1800.000000 -9325.527508 416.173877 1580.476190 8.613837 -1613.551488 445.531090 11.190476 0.751567 -7711.976020 153.357291 1569.285714 8.882337 -7508.052367
1900.000000 -9348.054657 439.846435 1580.571429 8.596392 -1636.017391 468.822569 11.190476 0.751567 -7712.037267 153.358250 1569.380952 8.864449 -7485.586465
2000.000000 -9370.334631 463.553793 1580.571429 8.596392 -1658.481927 492.177794 11.190476 0.751567 -7711.852704 153.338420 1569.380952 8.864449 -7463.121929
2100.000000 -9392.932261 487.278538 1580.666667 8.601034 -1680.948768 515.588624 11.190476 0.751567 -7711.983494 153.335505 1569.476190 8.866367 -7440.655088
2200.000000 -9415.415079 511.028386 1580.666667 8.601034 -1703.412335 539.047504 11.190476 0.751567 -7712.002745 153.350470 1569.476190 8.866367 -7418.191521
2300.000000 -9437.834317 534.789780 1580.666667 8.601034 -1725.877927 562.548077 11.190476 0.751567 -7711.956390 153.344596 1569.476190 8.866367 -7395.725929
2400.000000 -9460.334656 558.571055 1580.857143 8.604065 -1748.342515 586.085661 11.190476 0.751567 -7711.992141 153.340519 1569.666667 8.867902 -7373.261341
2500.000000 -9482.679900 582.382960 1580.857143 8.604065 -1770.808928 609.656135 11.190476 0.751567 -7711.870972 153.350534 1569.666667 8.867902 -7350.794928
2600.000000 -9505.321992 606.167303 1580.952381 8.609650 -1793.272921 633.255647 11.190476 0.751567 -7712.049071 153.339814 1569.761905 8.870740 -7328.330935
2700.000000 -9527.671318 630.025730 1581.142857 8.575793 -1815.738199 656.880962 11.190476 0.751567 -7711.933119 153.352178 1569.952381 8.837549 -7305.865657
2800.000000 -9550.160072 653.852167 1581.142857 8.575793 -1838.203581 680.529437 11.190476 0.751567 -7711.956490 153.351782 1569.952381 8.837549 -7283.400275
2900.000000 -9572.635048 677.733844 1581.142857 8.575793 -1860.668882 704.198838 11.190476 0.751567 -7711.966167 153.366112 1569.952381 8.837549 -7260.934974
3000.000000 -9594.995425 701.552147 1581.142857 8.575793 -1883.133026 727.887350 11.190476 0.751567 -7711.862399 153.365022 1569.952381 8.837549 -7238.470830
3100.000000 -9617.516390 725.426919 1581.238095 8.592329 -1905.598910 751.592656 11.190476 0.751567 -7711.917480 153.369148 1570.047619 8.852085 -7216.004946
3200.000000 -9639.942263 749.264871 1581.333333 8.636945 -1928.064565 775.313406 11.190476 0.751567 -7711.877698 153.355981 1570.142857 8.896571 -7193.539291
3300.000000 -9662.542338 773.133535 1581.428571 8.624045 -1950.529432 799.048263 11.190476 0.751567 -7712.012907 153.333814 1570.238095 8.883078 -7171.074424
3400.000000 -9684.929884 797.019221 1581.523810 8.612178 -1972.993525 822.796305 11.190476 0.751567 -7711.936359 153.333024 1570.333333 8.870586 -7148.610331
3500.000000 -9707.285569 820.900299 1582.000000 8.632717 -1995.459120 846.555749 11.190476 0.751567 -7711.826450 153.369837 1570.809524 8.889967 -7126.144736


==> anc/Fig_6/tableTime8_7PbPb6fm.txt <==
#time Ltot Ltot_sem Ltot_count Ltot_count_sem Lsp Lsp_sem Lsp_count Lsp_count_sem Lr Lr_sem Lr_count Lr_count_sem Lrem
-2.048180 -27398.120472 31.691594 416.000000 0.000000 -27398.120472 31.691594 416.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -27398.170563 31.706123 416.190476 0.190476 -27397.825430 31.607496 415.904762 0.095238 -7.247807 nan 6.000000 nan -0.295043
100.000000 -26860.605365 81.773213 1109.904762 6.834055 -9123.736969 267.674215 65.238095 2.117843 -17736.868396 280.680059 1044.666667 7.508514 -18274.383503
200.000000 -26894.215064 120.702919 1117.476190 6.926354 -8421.778460 306.144071 60.190476 2.311070 -18472.436604 312.621793 1057.285714 7.735245 -18976.342013
300.000000 -26932.307956 167.902962 1118.809524 7.051383 -8421.174316 323.116256 59.904762 2.334936 -18511.133640 314.148703 1058.904762 7.843075 -18976.946157
400.000000 -26972.006028 218.244275 1119.190476 7.077671 -8460.786951 346.281608 59.904762 2.334936 -18511.219077 314.114200 1059.285714 7.880398 -18937.333521
500.000000 -27011.346309 269.942556 1119.333333 7.104771 -8477.459972 377.268924 59.809524 2.350906 -18533.886336 317.228433 1059.523810 7.922127 -18920.660500
600.000000 -27049.629390 322.275432 1119.571429 7.138951 -8515.722767 411.428829 59.809524 2.350906 -18533.906623 317.226820 1059.761905 7.956999 -18882.397706
700.000000 -27087.878641 375.019246 1119.619048 7.152248 -8553.985962 449.446723 59.809524 2.350906 -18533.892679 317.228068 1059.809524 7.964092 -18844.134510
800.000000 -27126.127616 428.029860 1119.666667 7.140206 -8592.249288 490.425871 59.809524 2.350906 -18533.878329 317.228938 1059.857143 7.952623 -18805.871185
900.000000 -27164.395771 481.211701 1119.952381 7.107165 -8630.511837 533.684948 59.809524 2.350906 -18533.883933 317.228456 1060.142857 7.913005 -18767.608635
1000.000000 -27202.666514 534.513337 1120.047619 7.127905 -8668.775064 578.712519 59.809524 2.350906 -18533.891450 317.230480 1060.238095 7.936925 -18729.345408
1100.000000 -27240.923213 587.908147 1120.333333 7.215174 -8707.035461 625.126348 59.809524 2.350906 -18533.887752 317.226365 1060.523810 8.016239 -18691.085012
1200.000000 -27279.224893 641.358970 1120.333333 7.215174 -8745.302492 672.640413 59.809524 2.350906 -18533.922401 317.223268 1060.523810 8.016239 -18652.817981
1300.000000 -27317.436852 694.871003 1120.380952 7.226102 -8783.565142 721.037405 59.809524 2.350906 -18533.871710 317.244578 1060.571429 8.031951 -18614.555330
1400.000000 -27355.702246 748.423443 1120.428571 7.237328 -8821.828248 770.150299 59.809524 2.350906 -18533.873998 317.226073 1060.619048 8.047915 -18576.292225
1500.000000 -27393.961348 802.001195 1120.428571 7.237328 -8860.088566 819.848195 59.809524 2.350906 -18533.872782 317.214197 1060.619048 8.047915 -18538.031906
1600.000000 -27432.283548 855.614311 1120.523810 7.218567 -8898.356336 870.034933 59.809524 2.350906 -18533.927212 317.232359 1060.714286 8.030342 -18499.764137
1700.000000 -27470.536895 909.229654 1120.619048 7.236638 -8936.616710 920.628921 59.809524 2.350906 -18533.920185 317.228343 1060.809524 8.052985 -18461.503762
1800.000000 -27508.783427 962.885589 1120.619048 7.236638 -8974.879341 971.566094 59.809524 2.350906 -18533.904085 317.220676 1060.809524 8.052985 -18423.241131
1900.000000 -27547.009561 1016.552043 1120.619048 7.236638 -9013.141226 1022.793878 59.809524 2.350906 -18533.868335 317.241247 1060.809524 8.052985 -18384.979246
2000.000000 -27585.273045 1070.222898 1121.619048 7.261928 -9051.410395 1074.273712 59.809524 2.350906 -18533.862650 317.228583 1061.809524 8.116303 -18346.710077

